Analytic results for planar three-loop four-point integrals from a Knizhnik-Zamolodchikov equation

We apply a recently suggested new strategy to solve differential equations for master integrals for families of Feynman integrals. After a set of master integrals has been found using the integration-by-parts method, the crucial point of this strategy is to introduce a new basis where all master integrals are pure functions of uniform transcendentality. In this paper, we apply this method to all planar three-loop four-point massless on-shell master integrals. We explicitly find such a basis, and show that the differential equations are of the Knizhnik-Zamolodchikov type. We explain how to solve the latter to all orders in the dimensional regularization parameter epsilon, including all boundary constants, in a purely algebraic way. The solution is expressed in terms of harmonic polylogarithms. We explicitly write out the Laurent expansion in epsilon for all master integrals up to weight six.

==> resultA.m <==
(* ::Package:: *)

(*   the results for the master integrals normalized by eq. (2.3)
for the family (A) up weight 6  *) 
resultA={1 - (eps^2*Pi^2)/4 - (71*eps^4*Pi^4)/160 - (11539*eps^6*Pi^6)/24192 - 
  3*eps*H[{0}, x] + (3*eps^3*Pi^2*H[{0}, x])/4 + 
  (213*eps^5*Pi^4*H[{0}, x])/160 + 9*eps^2*H[{0, 0}, x] - 
  (9*eps^4*Pi^2*H[{0, 0}, x])/4 - (639*eps^6*Pi^4*H[{0, 0}, x])/160 - 
  27*eps^3*H[{0, 0, 0}, x] + (27*eps^5*Pi^2*H[{0, 0, 0}, x])/4 + 
  81*eps^4*H[{0, 0, 0, 0}, x] - (81*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/4 - 
  243*eps^5*H[{0, 0, 0, 0, 0}, x] + 729*eps^6*H[{0, 0, 0, 0, 0, 0}, x] - 
  29*eps^3*Zeta[3] + (29*eps^5*Pi^2*Zeta[3])/4 + 87*eps^4*H[{0}, x]*Zeta[3] - 
  (87*eps^6*Pi^2*H[{0}, x]*Zeta[3])/4 - 261*eps^5*H[{0, 0}, x]*Zeta[3] + 
  783*eps^6*H[{0, 0, 0}, x]*Zeta[3] + (841*eps^6*Zeta[3]^2)/2 - 
  (1263*eps^5*Zeta[5])/5 + (3789*eps^6*H[{0}, x]*Zeta[5])/5, 
 1 - (eps^2*Pi^2)/4 - (71*eps^4*Pi^4)/160 - (11539*eps^6*Pi^6)/24192 - 
  29*eps^3*Zeta[3] + (29*eps^5*Pi^2*Zeta[3])/4 + (841*eps^6*Zeta[3]^2)/2 - 
  (1263*eps^5*Zeta[5])/5, -1/9 - (eps^2*Pi^2)/12 - (7*eps^4*Pi^4)/864 + 
  (65243*eps^6*Pi^6)/1088640 + (23*eps^3*Zeta[3])/9 + 
  (23*eps^5*Pi^2*Zeta[3])/12 - (529*eps^6*Zeta[3]^2)/18 + 
  (117*eps^5*Zeta[5])/5, -1/6 - (eps^2*Pi^2)/24 + (25*eps^4*Pi^4)/576 + 
  (66041*eps^6*Pi^6)/725760 + (23*eps^3*Zeta[3])/6 + 
  (23*eps^5*Pi^2*Zeta[3])/24 - (529*eps^6*Zeta[3]^2)/12 + 
  (351*eps^5*Zeta[5])/10, 1 - (eps^2*Pi^2)/4 - (11*eps^4*Pi^4)/32 - 
  (49199*eps^6*Pi^6)/120960 - 23*eps^3*Zeta[3] + (23*eps^5*Pi^2*Zeta[3])/4 + 
  (529*eps^6*Zeta[3]^2)/2 - (1053*eps^5*Zeta[5])/5, 
 -1 + (eps^2*Pi^2)/4 + (17*eps^4*Pi^4)/96 + (9439*eps^6*Pi^6)/120960 + 
  13*eps^3*Zeta[3] - (13*eps^5*Pi^2*Zeta[3])/4 - (169*eps^6*Zeta[3]^2)/2 + 
  (303*eps^5*Zeta[5])/5, 16/9 - 2*eps^2*Pi^2 - (164*eps^4*Pi^4)/135 - 
  (12463*eps^6*Pi^6)/19440 - 2*eps^3*Pi^2*H[{-1}, x] - 
  (59*eps^5*Pi^4*H[{-1}, x])/90 - 4*eps*H[{0}, x] + 
  (17*eps^3*Pi^2*H[{0}, x])/3 + (1099*eps^5*Pi^4*H[{0}, x])/360 - 
  2*eps^4*Pi^2*H[{-1, -1}, x] - (59*eps^6*Pi^4*H[{-1, -1}, x])/90 + 
  (14*eps^4*Pi^2*H[{-1, 0}, x])/3 + (23*eps^6*Pi^4*H[{-1, 0}, x])/18 + 
  6*eps^4*Pi^2*H[{0, -1}, x] + (59*eps^6*Pi^4*H[{0, -1}, x])/30 + 
  8*eps^2*H[{0, 0}, x] - 16*eps^4*Pi^2*H[{0, 0}, x] - 
  (443*eps^6*Pi^4*H[{0, 0}, x])/60 - 2*eps^5*Pi^2*H[{-1, -1, -1}, x] + 
  (14*eps^5*Pi^2*H[{-1, -1, 0}, x])/3 + 6*eps^5*Pi^2*H[{-1, 0, -1}, x] - 
  4*eps^3*H[{-1, 0, 0}, x] - 13*eps^5*Pi^2*H[{-1, 0, 0}, x] + 
  6*eps^5*Pi^2*H[{0, -1, -1}, x] - 14*eps^5*Pi^2*H[{0, -1, 0}, x] - 
  18*eps^5*Pi^2*H[{0, 0, -1}, x] - 12*eps^3*H[{0, 0, 0}, x] + 
  45*eps^5*Pi^2*H[{0, 0, 0}, x] - 2*eps^6*Pi^2*H[{-1, -1, -1, -1}, x] + 
  (14*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 
  6*eps^6*Pi^2*H[{-1, -1, 0, -1}, x] - 4*eps^4*H[{-1, -1, 0, 0}, x] - 
  13*eps^6*Pi^2*H[{-1, -1, 0, 0}, x] + 6*eps^6*Pi^2*H[{-1, 0, -1, -1}, x] - 
  14*eps^6*Pi^2*H[{-1, 0, -1, 0}, x] - 18*eps^6*Pi^2*H[{-1, 0, 0, -1}, x] + 
  24*eps^4*H[{-1, 0, 0, 0}, x] + 36*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] + 
  6*eps^6*Pi^2*H[{0, -1, -1, -1}, x] - 14*eps^6*Pi^2*H[{0, -1, -1, 0}, x] - 
  18*eps^6*Pi^2*H[{0, -1, 0, -1}, x] + 12*eps^4*H[{0, -1, 0, 0}, x] + 
  39*eps^6*Pi^2*H[{0, -1, 0, 0}, x] - 18*eps^6*Pi^2*H[{0, 0, -1, -1}, x] + 
  42*eps^6*Pi^2*H[{0, 0, -1, 0}, x] + 54*eps^6*Pi^2*H[{0, 0, 0, -1}, x] - 
  126*eps^6*Pi^2*H[{0, 0, 0, 0}, x] - 4*eps^5*H[{-1, -1, -1, 0, 0}, x] + 
  24*eps^5*H[{-1, -1, 0, 0, 0}, x] + 12*eps^5*H[{-1, 0, -1, 0, 0}, x] - 
  108*eps^5*H[{-1, 0, 0, 0, 0}, x] + 12*eps^5*H[{0, -1, -1, 0, 0}, x] - 
  72*eps^5*H[{0, -1, 0, 0, 0}, x] - 36*eps^5*H[{0, 0, -1, 0, 0}, x] + 
  108*eps^5*H[{0, 0, 0, 0, 0}, x] - 4*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] + 
  24*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] + 
  12*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] - 
  108*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] + 
  12*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] - 
  72*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] - 36*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] + 
  432*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] + 
  12*eps^6*H[{0, -1, -1, -1, 0, 0}, x] - 
  72*eps^6*H[{0, -1, -1, 0, 0, 0}, x] - 36*eps^6*H[{0, -1, 0, -1, 0, 0}, x] + 
  324*eps^6*H[{0, -1, 0, 0, 0, 0}, x] - 36*eps^6*H[{0, 0, -1, -1, 0, 0}, x] + 
  216*eps^6*H[{0, 0, -1, 0, 0, 0}, x] + 108*eps^6*H[{0, 0, 0, -1, 0, 0}, x] - 
  648*eps^6*H[{0, 0, 0, 0, 0, 0}, x] - (476*eps^3*Zeta[3])/9 + 
  (175*eps^5*Pi^2*Zeta[3])/3 - 4*eps^4*H[{-1}, x]*Zeta[3] + 
  (169*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/3 + 120*eps^4*H[{0}, x]*Zeta[3] - 
  (496*eps^6*Pi^2*H[{0}, x]*Zeta[3])/3 - 4*eps^5*H[{-1, -1}, x]*Zeta[3] + 
  4*eps^5*H[{-1, 0}, x]*Zeta[3] + 12*eps^5*H[{0, -1}, x]*Zeta[3] - 
  244*eps^5*H[{0, 0}, x]*Zeta[3] - 4*eps^6*H[{-1, -1, -1}, x]*Zeta[3] + 
  4*eps^6*H[{-1, -1, 0}, x]*Zeta[3] + 12*eps^6*H[{-1, 0, -1}, x]*Zeta[3] + 
  104*eps^6*H[{-1, 0, 0}, x]*Zeta[3] + 12*eps^6*H[{0, -1, -1}, x]*Zeta[3] - 
  12*eps^6*H[{0, -1, 0}, x]*Zeta[3] - 36*eps^6*H[{0, 0, -1}, x]*Zeta[3] + 
  384*eps^6*H[{0, 0, 0}, x]*Zeta[3] + (7076*eps^6*Zeta[3]^2)/9 - 
  (2252*eps^5*Zeta[5])/5 - 20*eps^6*H[{-1}, x]*Zeta[5] + 
  (5072*eps^6*H[{0}, x]*Zeta[5])/5, (eps^2*Pi^2)/4 + (5*eps^4*Pi^4)/72 - 
  (4813*eps^6*Pi^6)/120960 + (eps^3*Pi^2*H[{-1}, x])/2 + 
  (5*eps^5*Pi^4*H[{-1}, x])/36 - (2*eps^3*Pi^2*H[{0}, x])/3 - 
  (8*eps^5*Pi^4*H[{0}, x])/45 + eps^4*Pi^2*H[{-1, -1}, x] + 
  (5*eps^6*Pi^4*H[{-1, -1}, x])/18 - (4*eps^4*Pi^2*H[{-1, 0}, x])/3 - 
  (16*eps^6*Pi^4*H[{-1, 0}, x])/45 - (3*eps^4*Pi^2*H[{0, -1}, x])/2 - 
  (5*eps^6*Pi^4*H[{0, -1}, x])/12 + (eps^2*H[{0, 0}, x])/2 + 
  (15*eps^4*Pi^2*H[{0, 0}, x])/8 + (299*eps^6*Pi^4*H[{0, 0}, x])/960 + 
  2*eps^5*Pi^2*H[{-1, -1, -1}, x] - (8*eps^5*Pi^2*H[{-1, -1, 0}, x])/3 - 
  3*eps^5*Pi^2*H[{-1, 0, -1}, x] + eps^3*H[{-1, 0, 0}, x] + 
  (15*eps^5*Pi^2*H[{-1, 0, 0}, x])/4 - 3*eps^5*Pi^2*H[{0, -1, -1}, x] + 
  4*eps^5*Pi^2*H[{0, -1, 0}, x] + (9*eps^5*Pi^2*H[{0, 0, -1}, x])/2 - 
  3*eps^3*H[{0, 0, 0}, x] - (21*eps^5*Pi^2*H[{0, 0, 0}, x])/4 + 
  4*eps^6*Pi^2*H[{-1, -1, -1, -1}, x] - (16*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/
   3 - 6*eps^6*Pi^2*H[{-1, -1, 0, -1}, x] + 2*eps^4*H[{-1, -1, 0, 0}, x] + 
  (15*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/2 - 
  6*eps^6*Pi^2*H[{-1, 0, -1, -1}, x] + 8*eps^6*Pi^2*H[{-1, 0, -1, 0}, x] + 
  9*eps^6*Pi^2*H[{-1, 0, 0, -1}, x] - 6*eps^4*H[{-1, 0, 0, 0}, x] - 
  (21*eps^6*Pi^2*H[{-1, 0, 0, 0}, x])/2 - 
  6*eps^6*Pi^2*H[{0, -1, -1, -1}, x] + 8*eps^6*Pi^2*H[{0, -1, -1, 0}, x] + 
  9*eps^6*Pi^2*H[{0, -1, 0, -1}, x] - 3*eps^4*H[{0, -1, 0, 0}, x] - 
  (45*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/4 + 9*eps^6*Pi^2*H[{0, 0, -1, -1}, x] - 
  12*eps^6*Pi^2*H[{0, 0, -1, 0}, x] - (27*eps^6*Pi^2*H[{0, 0, 0, -1}, x])/2 + 
  (27*eps^4*H[{0, 0, 0, 0}, x])/2 + (117*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/8 + 
  4*eps^5*H[{-1, -1, -1, 0, 0}, x] - 12*eps^5*H[{-1, -1, 0, 0, 0}, x] - 
  6*eps^5*H[{-1, 0, -1, 0, 0}, x] + 27*eps^5*H[{-1, 0, 0, 0, 0}, x] - 
  6*eps^5*H[{0, -1, -1, 0, 0}, x] + 18*eps^5*H[{0, -1, 0, 0, 0}, x] + 
  9*eps^5*H[{0, 0, -1, 0, 0}, x] - 54*eps^5*H[{0, 0, 0, 0, 0}, x] + 
  8*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] - 
  24*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] - 
  12*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] + 
  54*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] - 
  12*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] + 
  36*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] + 18*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] - 
  108*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] - 
  12*eps^6*H[{0, -1, -1, -1, 0, 0}, x] + 
  36*eps^6*H[{0, -1, -1, 0, 0, 0}, x] + 18*eps^6*H[{0, -1, 0, -1, 0, 0}, x] - 
  81*eps^6*H[{0, -1, 0, 0, 0, 0}, x] + 18*eps^6*H[{0, 0, -1, -1, 0, 0}, x] - 
  54*eps^6*H[{0, 0, -1, 0, 0, 0}, x] - 27*eps^6*H[{0, 0, 0, -1, 0, 0}, x] + 
  (405*eps^6*H[{0, 0, 0, 0, 0, 0}, x])/2 + eps^3*Zeta[3] - 
  (22*eps^5*Pi^2*Zeta[3])/3 + 2*eps^4*H[{-1}, x]*Zeta[3] - 
  (44*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/3 - 2*eps^4*H[{0}, x]*Zeta[3] + 
  (119*eps^6*Pi^2*H[{0}, x]*Zeta[3])/6 + 4*eps^5*H[{-1, -1}, x]*Zeta[3] - 
  4*eps^5*H[{-1, 0}, x]*Zeta[3] - 6*eps^5*H[{0, -1}, x]*Zeta[3] - 
  (17*eps^5*H[{0, 0}, x]*Zeta[3])/2 + 8*eps^6*H[{-1, -1, -1}, x]*Zeta[3] - 
  8*eps^6*H[{-1, -1, 0}, x]*Zeta[3] - 12*eps^6*H[{-1, 0, -1}, x]*Zeta[3] - 
  17*eps^6*H[{-1, 0, 0}, x]*Zeta[3] - 12*eps^6*H[{0, -1, -1}, x]*Zeta[3] + 
  12*eps^6*H[{0, -1, 0}, x]*Zeta[3] + 18*eps^6*H[{0, 0, -1}, x]*Zeta[3] + 
  69*eps^6*H[{0, 0, 0}, x]*Zeta[3] - 28*eps^6*Zeta[3]^2 + 5*eps^5*Zeta[5] + 
  10*eps^6*H[{-1}, x]*Zeta[5] - 8*eps^6*H[{0}, x]*Zeta[5], 
 1 - (17*eps^2*Pi^2)/12 - (907*eps^4*Pi^4)/1440 - (19921*eps^6*Pi^6)/120960 - 
  2*eps^3*Pi^2*H[{-1}, x] - (47*eps^5*Pi^4*H[{-1}, x])/90 - 2*eps*H[{0}, x] + 
  4*eps^3*Pi^2*H[{0}, x] + (347*eps^5*Pi^4*H[{0}, x])/240 - 
  2*eps^4*Pi^2*H[{-1, -1}, x] - (47*eps^6*Pi^4*H[{-1, -1}, x])/90 + 
  (14*eps^4*Pi^2*H[{-1, 0}, x])/3 + (67*eps^6*Pi^4*H[{-1, 0}, x])/90 + 
  6*eps^4*Pi^2*H[{0, -1}, x] + (47*eps^6*Pi^4*H[{0, -1}, x])/30 + 
  3*eps^2*H[{0, 0}, x] - (45*eps^4*Pi^2*H[{0, 0}, x])/4 - 
  (481*eps^6*Pi^4*H[{0, 0}, x])/160 - 2*eps^5*Pi^2*H[{-1, -1, -1}, x] + 
  (14*eps^5*Pi^2*H[{-1, -1, 0}, x])/3 + 8*eps^5*Pi^2*H[{-1, 0, -1}, x] - 
  4*eps^3*H[{-1, 0, 0}, x] - 13*eps^5*Pi^2*H[{-1, 0, 0}, x] + 
  6*eps^5*Pi^2*H[{0, -1, -1}, x] - 14*eps^5*Pi^2*H[{0, -1, 0}, x] - 
  18*eps^5*Pi^2*H[{0, 0, -1}, x] + (63*eps^5*Pi^2*H[{0, 0, 0}, x])/2 - 
  2*eps^6*Pi^2*H[{-1, -1, -1, -1}, x] + (14*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/
   3 + 8*eps^6*Pi^2*H[{-1, -1, 0, -1}, x] - 4*eps^4*H[{-1, -1, 0, 0}, x] - 
  13*eps^6*Pi^2*H[{-1, -1, 0, 0}, x] + 8*eps^6*Pi^2*H[{-1, 0, -1, -1}, x] - 
  (56*eps^6*Pi^2*H[{-1, 0, -1, 0}, x])/3 - 
  24*eps^6*Pi^2*H[{-1, 0, 0, -1}, x] + 24*eps^4*H[{-1, 0, 0, 0}, x] + 
  36*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] + 6*eps^6*Pi^2*H[{0, -1, -1, -1}, x] - 
  14*eps^6*Pi^2*H[{0, -1, -1, 0}, x] - 24*eps^6*Pi^2*H[{0, -1, 0, -1}, x] + 
  12*eps^4*H[{0, -1, 0, 0}, x] + 39*eps^6*Pi^2*H[{0, -1, 0, 0}, x] - 
  18*eps^6*Pi^2*H[{0, 0, -1, -1}, x] + 42*eps^6*Pi^2*H[{0, 0, -1, 0}, x] + 
  54*eps^6*Pi^2*H[{0, 0, 0, -1}, x] - 27*eps^4*H[{0, 0, 0, 0}, x] - 
  (351*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/4 - 4*eps^5*H[{-1, -1, -1, 0, 0}, x] + 
  24*eps^5*H[{-1, -1, 0, 0, 0}, x] + 16*eps^5*H[{-1, 0, -1, 0, 0}, x] - 
  108*eps^5*H[{-1, 0, 0, 0, 0}, x] + 12*eps^5*H[{0, -1, -1, 0, 0}, x] - 
  72*eps^5*H[{0, -1, 0, 0, 0}, x] - 36*eps^5*H[{0, 0, -1, 0, 0}, x] + 
  162*eps^5*H[{0, 0, 0, 0, 0}, x] - 4*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] + 
  24*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] + 
  16*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] - 
  108*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] + 
  16*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] - 
  96*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] - 48*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] + 
  432*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] + 
  12*eps^6*H[{0, -1, -1, -1, 0, 0}, x] - 
  72*eps^6*H[{0, -1, -1, 0, 0, 0}, x] - 48*eps^6*H[{0, -1, 0, -1, 0, 0}, x] + 
  324*eps^6*H[{0, -1, 0, 0, 0, 0}, x] - 36*eps^6*H[{0, 0, -1, -1, 0, 0}, x] + 
  216*eps^6*H[{0, 0, -1, 0, 0, 0}, x] + 108*eps^6*H[{0, 0, 0, -1, 0, 0}, x] - 
  729*eps^6*H[{0, 0, 0, 0, 0, 0}, x] - 28*eps^3*Zeta[3] + 
  (245*eps^5*Pi^2*Zeta[3])/6 - 4*eps^4*H[{-1}, x]*Zeta[3] + 
  (161*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/3 + 55*eps^4*H[{0}, x]*Zeta[3] - 
  (461*eps^6*Pi^2*H[{0}, x]*Zeta[3])/4 - 4*eps^5*H[{-1, -1}, x]*Zeta[3] - 
  4*eps^5*H[{-1, 0}, x]*Zeta[3] + 12*eps^5*H[{0, -1}, x]*Zeta[3] - 
  78*eps^5*H[{0, 0}, x]*Zeta[3] - 4*eps^6*H[{-1, -1, -1}, x]*Zeta[3] - 
  4*eps^6*H[{-1, -1, 0}, x]*Zeta[3] + 16*eps^6*H[{-1, 0, -1}, x]*Zeta[3] + 
  128*eps^6*H[{-1, 0, 0}, x]*Zeta[3] + 12*eps^6*H[{0, -1, -1}, x]*Zeta[3] + 
  12*eps^6*H[{0, -1, 0}, x]*Zeta[3] - 36*eps^6*H[{0, 0, -1}, x]*Zeta[3] - 
  27*eps^6*H[{0, 0, 0}, x]*Zeta[3] + (783*eps^6*Zeta[3]^2)/2 - 
  (1018*eps^5*Zeta[5])/5 + 28*eps^6*H[{-1}, x]*Zeta[5] + 
  (1791*eps^6*H[{0}, x]*Zeta[5])/5, 1/4 + (eps^2*Pi^2)/48 - 
  (77*eps^4*Pi^4)/1920 - (5233*eps^6*Pi^6)/161280 - (11*eps^3*Zeta[3])/4 - 
  (11*eps^5*Pi^2*Zeta[3])/48 + (121*eps^6*Zeta[3]^2)/8 - 
  (273*eps^5*Zeta[5])/20, (eps^2*Pi^2)/2 + (7*eps^4*Pi^4)/40 - 
  (89*eps^6*Pi^6)/2240 + (3*eps^3*Pi^2*H[{-1}, x])/2 + 
  (21*eps^5*Pi^4*H[{-1}, x])/40 - (3*eps^3*Pi^2*H[{0}, x])/2 - 
  (21*eps^5*Pi^4*H[{0}, x])/40 + (9*eps^4*Pi^2*H[{-1, -1}, x])/2 + 
  (63*eps^6*Pi^4*H[{-1, -1}, x])/40 - (9*eps^4*Pi^2*H[{-1, 0}, x])/2 - 
  (63*eps^6*Pi^4*H[{-1, 0}, x])/40 - (9*eps^4*Pi^2*H[{0, -1}, x])/2 - 
  (63*eps^6*Pi^4*H[{0, -1}, x])/40 + eps^2*H[{0, 0}, x] + 
  (17*eps^4*Pi^2*H[{0, 0}, x])/4 + (181*eps^6*Pi^4*H[{0, 0}, x])/160 + 
  (27*eps^5*Pi^2*H[{-1, -1, -1}, x])/2 - (27*eps^5*Pi^2*H[{-1, -1, 0}, x])/
   2 - (27*eps^5*Pi^2*H[{-1, 0, -1}, x])/2 + 3*eps^3*H[{-1, 0, 0}, x] + 
  (51*eps^5*Pi^2*H[{-1, 0, 0}, x])/4 - (27*eps^5*Pi^2*H[{0, -1, -1}, x])/2 + 
  (27*eps^5*Pi^2*H[{0, -1, 0}, x])/2 + (27*eps^5*Pi^2*H[{0, 0, -1}, x])/2 - 
  6*eps^3*H[{0, 0, 0}, x] - 12*eps^5*Pi^2*H[{0, 0, 0}, x] + 
  (81*eps^6*Pi^2*H[{-1, -1, -1, -1}, x])/2 - 
  (81*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/2 - 
  (81*eps^6*Pi^2*H[{-1, -1, 0, -1}, x])/2 + 9*eps^4*H[{-1, -1, 0, 0}, x] + 
  (153*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/4 - 
  (81*eps^6*Pi^2*H[{-1, 0, -1, -1}, x])/2 + 
  (81*eps^6*Pi^2*H[{-1, 0, -1, 0}, x])/2 + 
  (81*eps^6*Pi^2*H[{-1, 0, 0, -1}, x])/2 - 18*eps^4*H[{-1, 0, 0, 0}, x] - 
  36*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] - (81*eps^6*Pi^2*H[{0, -1, -1, -1}, x])/
   2 + (81*eps^6*Pi^2*H[{0, -1, -1, 0}, x])/2 + 
  (81*eps^6*Pi^2*H[{0, -1, 0, -1}, x])/2 - 9*eps^4*H[{0, -1, 0, 0}, x] - 
  (153*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/4 + 
  (81*eps^6*Pi^2*H[{0, 0, -1, -1}, x])/2 - 
  (81*eps^6*Pi^2*H[{0, 0, -1, 0}, x])/2 - (81*eps^6*Pi^2*H[{0, 0, 0, -1}, x])/
   2 + 27*eps^4*H[{0, 0, 0, 0}, x] + (135*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/4 + 
  27*eps^5*H[{-1, -1, -1, 0, 0}, x] - 54*eps^5*H[{-1, -1, 0, 0, 0}, x] - 
  27*eps^5*H[{-1, 0, -1, 0, 0}, x] + 81*eps^5*H[{-1, 0, 0, 0, 0}, x] - 
  27*eps^5*H[{0, -1, -1, 0, 0}, x] + 54*eps^5*H[{0, -1, 0, 0, 0}, x] + 
  27*eps^5*H[{0, 0, -1, 0, 0}, x] - 108*eps^5*H[{0, 0, 0, 0, 0}, x] + 
  81*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] - 
  162*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] - 
  81*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] + 
  243*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] - 
  81*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] + 
  162*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] + 
  81*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] - 324*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] - 
  81*eps^6*H[{0, -1, -1, -1, 0, 0}, x] + 
  162*eps^6*H[{0, -1, -1, 0, 0, 0}, x] + 
  81*eps^6*H[{0, -1, 0, -1, 0, 0}, x] - 243*eps^6*H[{0, -1, 0, 0, 0, 0}, x] + 
  81*eps^6*H[{0, 0, -1, -1, 0, 0}, x] - 162*eps^6*H[{0, 0, -1, 0, 0, 0}, x] - 
  81*eps^6*H[{0, 0, 0, -1, 0, 0}, x] + 405*eps^6*H[{0, 0, 0, 0, 0, 0}, x] + 
  3*eps^3*Zeta[3] - (61*eps^5*Pi^2*Zeta[3])/4 + 9*eps^4*H[{-1}, x]*Zeta[3] - 
  (183*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/4 - 9*eps^4*H[{0}, x]*Zeta[3] + 
  (183*eps^6*Pi^2*H[{0}, x]*Zeta[3])/4 + 27*eps^5*H[{-1, -1}, x]*Zeta[3] - 
  27*eps^5*H[{-1, 0}, x]*Zeta[3] - 27*eps^5*H[{0, -1}, x]*Zeta[3] - 
  2*eps^5*H[{0, 0}, x]*Zeta[3] + 81*eps^6*H[{-1, -1, -1}, x]*Zeta[3] - 
  81*eps^6*H[{-1, -1, 0}, x]*Zeta[3] - 81*eps^6*H[{-1, 0, -1}, x]*Zeta[3] - 
  6*eps^6*H[{-1, 0, 0}, x]*Zeta[3] - 81*eps^6*H[{0, -1, -1}, x]*Zeta[3] + 
  81*eps^6*H[{0, -1, 0}, x]*Zeta[3] + 81*eps^6*H[{0, 0, -1}, x]*Zeta[3] + 
  93*eps^6*H[{0, 0, 0}, x]*Zeta[3] - 87*eps^6*Zeta[3]^2 + 27*eps^5*Zeta[5] + 
  81*eps^6*H[{-1}, x]*Zeta[5] - 81*eps^6*H[{0}, x]*Zeta[5], 
 (eps^4*Pi^4)/10 + (577*eps^6*Pi^6)/2520 + 6*eps^3*Zeta[3] - 
  (3*eps^5*Pi^2*Zeta[3])/2 - 120*eps^6*Zeta[3]^2 + 102*eps^5*Zeta[5], 
 1 - (eps^2*Pi^2)/4 - (37*eps^4*Pi^4)/480 - (943*eps^6*Pi^6)/120960 - 
  7*eps^3*Zeta[3] + (7*eps^5*Pi^2*Zeta[3])/4 + (49*eps^6*Zeta[3]^2)/2 - 
  (93*eps^5*Zeta[5])/5, -1/4 + (7*eps^2*Pi^2)/48 + (47*eps^4*Pi^4)/640 + 
  (1781*eps^6*Pi^6)/32256 + (eps^3*Pi^2*H[{-1}, x])/2 + 
  (47*eps^5*Pi^4*H[{-1}, x])/360 + (eps*H[{0}, x])/4 - 
  (31*eps^3*Pi^2*H[{0}, x])/48 - (235*eps^5*Pi^4*H[{0}, x])/1152 + 
  (eps^4*Pi^2*H[{-1, -1}, x])/2 + (47*eps^6*Pi^4*H[{-1, -1}, x])/360 - 
  (7*eps^4*Pi^2*H[{-1, 0}, x])/6 - (67*eps^6*Pi^4*H[{-1, 0}, x])/360 - 
  eps^4*Pi^2*H[{0, -1}, x] - (47*eps^6*Pi^4*H[{0, -1}, x])/180 - 
  (eps^2*H[{0, 0}, x])/4 + (29*eps^4*Pi^2*H[{0, 0}, x])/16 + 
  (749*eps^6*Pi^4*H[{0, 0}, x])/1920 + (eps^5*Pi^2*H[{-1, -1, -1}, x])/2 - 
  (7*eps^5*Pi^2*H[{-1, -1, 0}, x])/6 - 2*eps^5*Pi^2*H[{-1, 0, -1}, x] + 
  eps^3*H[{-1, 0, 0}, x] + (13*eps^5*Pi^2*H[{-1, 0, 0}, x])/4 - 
  eps^5*Pi^2*H[{0, -1, -1}, x] + (7*eps^5*Pi^2*H[{0, -1, 0}, x])/3 + 
  3*eps^5*Pi^2*H[{0, 0, -1}, x] - (3*eps^3*H[{0, 0, 0}, x])/4 - 
  (81*eps^5*Pi^2*H[{0, 0, 0}, x])/16 + (eps^6*Pi^2*H[{-1, -1, -1, -1}, x])/
   2 - (7*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/6 - 
  2*eps^6*Pi^2*H[{-1, -1, 0, -1}, x] + eps^4*H[{-1, -1, 0, 0}, x] + 
  (13*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/4 - 
  2*eps^6*Pi^2*H[{-1, 0, -1, -1}, x] + (14*eps^6*Pi^2*H[{-1, 0, -1, 0}, x])/
   3 + 6*eps^6*Pi^2*H[{-1, 0, 0, -1}, x] - 6*eps^4*H[{-1, 0, 0, 0}, x] - 
  9*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] - eps^6*Pi^2*H[{0, -1, -1, -1}, x] + 
  (7*eps^6*Pi^2*H[{0, -1, -1, 0}, x])/3 + 4*eps^6*Pi^2*H[{0, -1, 0, -1}, x] - 
  2*eps^4*H[{0, -1, 0, 0}, x] - (13*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/2 + 
  3*eps^6*Pi^2*H[{0, 0, -1, -1}, x] - 7*eps^6*Pi^2*H[{0, 0, -1, 0}, x] - 
  9*eps^6*Pi^2*H[{0, 0, 0, -1}, x] + (27*eps^4*H[{0, 0, 0, 0}, x])/4 + 
  (225*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/16 + eps^5*H[{-1, -1, -1, 0, 0}, x] - 
  6*eps^5*H[{-1, -1, 0, 0, 0}, x] - 4*eps^5*H[{-1, 0, -1, 0, 0}, x] + 
  27*eps^5*H[{-1, 0, 0, 0, 0}, x] - 2*eps^5*H[{0, -1, -1, 0, 0}, x] + 
  12*eps^5*H[{0, -1, 0, 0, 0}, x] + 6*eps^5*H[{0, 0, -1, 0, 0}, x] - 
  (135*eps^5*H[{0, 0, 0, 0, 0}, x])/4 + eps^6*H[{-1, -1, -1, -1, 0, 0}, x] - 
  6*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] - 4*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] + 
  27*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] - 4*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] + 
  24*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] + 12*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] - 
  108*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] - 2*eps^6*H[{0, -1, -1, -1, 0, 0}, x] + 
  12*eps^6*H[{0, -1, -1, 0, 0, 0}, x] + 8*eps^6*H[{0, -1, 0, -1, 0, 0}, x] - 
  54*eps^6*H[{0, -1, 0, 0, 0, 0}, x] + 6*eps^6*H[{0, 0, -1, -1, 0, 0}, x] - 
  36*eps^6*H[{0, 0, -1, 0, 0, 0}, x] - 18*eps^6*H[{0, 0, 0, -1, 0, 0}, x] + 
  (567*eps^6*H[{0, 0, 0, 0, 0, 0}, x])/4 + (23*eps^3*Zeta[3])/4 - 
  (83*eps^5*Pi^2*Zeta[3])/16 + eps^4*H[{-1}, x]*Zeta[3] - 
  (161*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/12 - (27*eps^4*H[{0}, x]*Zeta[3])/4 + 
  (893*eps^6*Pi^2*H[{0}, x]*Zeta[3])/48 + eps^5*H[{-1, -1}, x]*Zeta[3] + 
  eps^5*H[{-1, 0}, x]*Zeta[3] - 2*eps^5*H[{0, -1}, x]*Zeta[3] + 
  (23*eps^5*H[{0, 0}, x]*Zeta[3])/4 + eps^6*H[{-1, -1, -1}, x]*Zeta[3] + 
  eps^6*H[{-1, -1, 0}, x]*Zeta[3] - 4*eps^6*H[{-1, 0, -1}, x]*Zeta[3] - 
  32*eps^6*H[{-1, 0, 0}, x]*Zeta[3] - 2*eps^6*H[{0, -1, -1}, x]*Zeta[3] - 
  2*eps^6*H[{0, -1, 0}, x]*Zeta[3] + 6*eps^6*H[{0, 0, -1}, x]*Zeta[3] + 
  (105*eps^6*H[{0, 0, 0}, x]*Zeta[3])/4 - (557*eps^6*Zeta[3]^2)/8 + 
  (913*eps^5*Zeta[5])/20 - 7*eps^6*H[{-1}, x]*Zeta[5] - 
  (773*eps^6*H[{0}, x]*Zeta[5])/20, (eps^5*Pi^4*H[{-1}, x])/20 - 
  eps^4*Pi^2*H[{-1, -1}, x] - (41*eps^6*Pi^4*H[{-1, -1}, x])/180 + 
  (eps^4*Pi^2*H[{-1, 0}, x])/3 - (17*eps^6*Pi^4*H[{-1, 0}, x])/180 + 
  (3*eps^6*Pi^4*H[{0, -1}, x])/20 - 3*eps^5*Pi^2*H[{-1, -1, -1}, x] + 
  3*eps^5*Pi^2*H[{-1, -1, 0}, x] + 3*eps^5*Pi^2*H[{-1, 0, -1}, x] - 
  eps^5*Pi^2*H[{-1, 0, 0}, x] - 3*eps^5*Pi^2*H[{0, -1, -1}, x] + 
  eps^5*Pi^2*H[{0, -1, 0}, x] - 7*eps^6*Pi^2*H[{-1, -1, -1, -1}, x] + 
  (25*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 
  9*eps^6*Pi^2*H[{-1, -1, 0, -1}, x] - 2*eps^4*H[{-1, -1, 0, 0}, x] - 
  (17*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/2 + 
  15*eps^6*Pi^2*H[{-1, 0, -1, -1}, x] - 11*eps^6*Pi^2*H[{-1, 0, -1, 0}, x] - 
  9*eps^6*Pi^2*H[{-1, 0, 0, -1}, x] + 3*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] - 
  9*eps^6*Pi^2*H[{0, -1, -1, -1}, x] + 9*eps^6*Pi^2*H[{0, -1, -1, 0}, x] + 
  9*eps^6*Pi^2*H[{0, -1, 0, -1}, x] - 3*eps^6*Pi^2*H[{0, -1, 0, 0}, x] - 
  9*eps^6*Pi^2*H[{0, 0, -1, -1}, x] + 3*eps^6*Pi^2*H[{0, 0, -1, 0}, x] - 
  6*eps^5*H[{-1, -1, -1, 0, 0}, x] + 12*eps^5*H[{-1, -1, 0, 0, 0}, x] + 
  6*eps^5*H[{-1, 0, -1, 0, 0}, x] - 6*eps^5*H[{0, -1, -1, 0, 0}, x] - 
  14*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] + 
  36*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] + 
  18*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] - 
  54*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] + 
  30*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] - 
  36*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] - 18*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] - 
  18*eps^6*H[{0, -1, -1, -1, 0, 0}, x] + 
  36*eps^6*H[{0, -1, -1, 0, 0, 0}, x] + 18*eps^6*H[{0, -1, 0, -1, 0, 0}, x] - 
  18*eps^6*H[{0, 0, -1, -1, 0, 0}, x] - 2*eps^4*H[{-1}, x]*Zeta[3] + 
  (31*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/6 - 6*eps^5*H[{-1, -1}, x]*Zeta[3] + 
  6*eps^5*H[{-1, 0}, x]*Zeta[3] - 6*eps^5*H[{0, -1}, x]*Zeta[3] - 
  14*eps^6*H[{-1, -1, -1}, x]*Zeta[3] + 14*eps^6*H[{-1, -1, 0}, x]*Zeta[3] + 
  30*eps^6*H[{-1, 0, -1}, x]*Zeta[3] - 18*eps^6*H[{-1, 0, 0}, x]*Zeta[3] - 
  18*eps^6*H[{0, -1, -1}, x]*Zeta[3] + 18*eps^6*H[{0, -1, 0}, x]*Zeta[3] - 
  18*eps^6*H[{0, 0, -1}, x]*Zeta[3] - 4*eps^6*H[{-1}, x]*Zeta[5], 
 -1/4 - (13*eps^2*Pi^2)/48 + (19*eps^4*Pi^4)/1152 + 
  (42467*eps^6*Pi^6)/96768 - 2*eps^3*Pi^2*H[{-1}, x] - 
  (16*eps^5*Pi^4*H[{-1}, x])/45 - (eps*H[{0}, x])/4 + 
  (83*eps^3*Pi^2*H[{0}, x])/48 + (2143*eps^5*Pi^4*H[{0}, x])/5760 - 
  8*eps^4*Pi^2*H[{-1, -1}, x] - (91*eps^6*Pi^4*H[{-1, -1}, x])/45 + 
  (20*eps^4*Pi^2*H[{-1, 0}, x])/3 + (47*eps^6*Pi^4*H[{-1, 0}, x])/45 + 
  6*eps^4*Pi^2*H[{0, -1}, x] + (5*eps^6*Pi^4*H[{0, -1}, x])/3 - 
  (eps^2*H[{0, 0}, x])/4 - (79*eps^4*Pi^2*H[{0, 0}, x])/16 - 
  (1291*eps^6*Pi^4*H[{0, 0}, x])/1920 - 20*eps^5*Pi^2*H[{-1, -1, -1}, x] + 
  (68*eps^5*Pi^2*H[{-1, -1, 0}, x])/3 + 24*eps^5*Pi^2*H[{-1, 0, -1}, x] - 
  4*eps^3*H[{-1, 0, 0}, x] - 19*eps^5*Pi^2*H[{-1, 0, 0}, x] + 
  12*eps^5*Pi^2*H[{0, -1, -1}, x] - 16*eps^5*Pi^2*H[{0, -1, 0}, x] - 
  18*eps^5*Pi^2*H[{0, 0, -1}, x] + (15*eps^3*H[{0, 0, 0}, x])/4 + 
  (225*eps^5*Pi^2*H[{0, 0, 0}, x])/16 - 
  44*eps^6*Pi^2*H[{-1, -1, -1, -1}, x] + 
  (164*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 
  60*eps^6*Pi^2*H[{-1, -1, 0, -1}, x] - 16*eps^4*H[{-1, -1, 0, 0}, x] - 
  64*eps^6*Pi^2*H[{-1, -1, 0, 0}, x] + 84*eps^6*Pi^2*H[{-1, 0, -1, -1}, x] - 
  76*eps^6*Pi^2*H[{-1, 0, -1, 0}, x] - 72*eps^6*Pi^2*H[{-1, 0, 0, -1}, x] + 
  24*eps^4*H[{-1, 0, 0, 0}, x] + 54*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] + 
  24*eps^6*Pi^2*H[{0, -1, -1, -1}, x] - 32*eps^6*Pi^2*H[{0, -1, -1, 0}, x] - 
  36*eps^6*Pi^2*H[{0, -1, 0, -1}, x] + 12*eps^4*H[{0, -1, 0, 0}, x] + 
  45*eps^6*Pi^2*H[{0, -1, 0, 0}, x] - 72*eps^6*Pi^2*H[{0, 0, -1, -1}, x] + 
  60*eps^6*Pi^2*H[{0, 0, -1, 0}, x] + 54*eps^6*Pi^2*H[{0, 0, 0, -1}, x] - 
  (81*eps^4*H[{0, 0, 0, 0}, x])/4 - (639*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/16 - 
  40*eps^5*H[{-1, -1, -1, 0, 0}, x] + 96*eps^5*H[{-1, -1, 0, 0, 0}, x] + 
  48*eps^5*H[{-1, 0, -1, 0, 0}, x] - 108*eps^5*H[{-1, 0, 0, 0, 0}, x] + 
  24*eps^5*H[{0, -1, -1, 0, 0}, x] - 72*eps^5*H[{0, -1, 0, 0, 0}, x] - 
  36*eps^5*H[{0, 0, -1, 0, 0}, x] + (351*eps^5*H[{0, 0, 0, 0, 0}, x])/4 - 
  88*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] + 
  240*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] + 
  120*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] - 
  432*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] + 
  168*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] - 
  288*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] - 
  144*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] + 
  432*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] + 
  48*eps^6*H[{0, -1, -1, -1, 0, 0}, x] - 
  144*eps^6*H[{0, -1, -1, 0, 0, 0}, x] - 
  72*eps^6*H[{0, -1, 0, -1, 0, 0}, x] + 324*eps^6*H[{0, -1, 0, 0, 0, 0}, x] - 
  144*eps^6*H[{0, 0, -1, -1, 0, 0}, x] + 
  216*eps^6*H[{0, 0, -1, 0, 0, 0}, x] + 108*eps^6*H[{0, 0, 0, -1, 0, 0}, x] - 
  (1377*eps^6*H[{0, 0, 0, 0, 0, 0}, x])/4 + (5*eps^3*Zeta[3])/4 + 
  (235*eps^5*Pi^2*Zeta[3])/16 - 16*eps^4*H[{-1}, x]*Zeta[3] + 
  (238*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/3 + (69*eps^4*H[{0}, x]*Zeta[3])/4 - 
  (3103*eps^6*Pi^2*H[{0}, x]*Zeta[3])/48 - 40*eps^5*H[{-1, -1}, x]*Zeta[3] + 
  40*eps^5*H[{-1, 0}, x]*Zeta[3] + 24*eps^5*H[{0, -1}, x]*Zeta[3] - 
  (91*eps^5*H[{0, 0}, x]*Zeta[3])/4 - 88*eps^6*H[{-1, -1, -1}, x]*Zeta[3] + 
  88*eps^6*H[{-1, -1, 0}, x]*Zeta[3] + 168*eps^6*H[{-1, 0, -1}, x]*Zeta[3] - 
  4*eps^6*H[{-1, 0, 0}, x]*Zeta[3] + 48*eps^6*H[{0, -1, -1}, x]*Zeta[3] - 
  48*eps^6*H[{0, -1, 0}, x]*Zeta[3] - 144*eps^6*H[{0, 0, -1}, x]*Zeta[3] - 
  (75*eps^6*H[{0, 0, 0}, x]*Zeta[3])/4 + (775*eps^6*Zeta[3]^2)/8 + 
  (703*eps^5*Zeta[5])/20 - 56*eps^6*H[{-1}, x]*Zeta[5] + 
  (1823*eps^6*H[{0}, x]*Zeta[5])/20, (119*eps^6*Pi^6)/2160 + 
  (eps^5*Pi^2*Zeta[3])/6 + (31*eps^6*Zeta[3]^2)/2 + 10*eps^5*Zeta[5], 
 -4/9 + (7*eps^2*Pi^2)/12 + (91*eps^4*Pi^4)/432 - 
  (71143*eps^6*Pi^6)/1088640 + (9*eps^3*Pi^2*H[{-1}, x])/4 + 
  (209*eps^5*Pi^4*H[{-1}, x])/240 + (eps*H[{0}, x])/2 - 
  (53*eps^3*Pi^2*H[{0}, x])/24 - (913*eps^5*Pi^4*H[{0}, x])/960 + 
  (25*eps^4*Pi^2*H[{-1, -1}, x])/4 + (1427*eps^6*Pi^4*H[{-1, -1}, x])/720 - 
  (79*eps^4*Pi^2*H[{-1, 0}, x])/12 - (1723*eps^6*Pi^4*H[{-1, 0}, x])/720 - 
  (25*eps^4*Pi^2*H[{0, -1}, x])/4 - (1427*eps^6*Pi^4*H[{0, -1}, x])/720 + 
  (79*eps^4*Pi^2*H[{0, 0}, x])/12 + (1723*eps^6*Pi^4*H[{0, 0}, x])/720 + 
  (57*eps^5*Pi^2*H[{-1, -1, -1}, x])/4 - (69*eps^5*Pi^2*H[{-1, -1, 0}, x])/
   4 - (85*eps^5*Pi^2*H[{-1, 0, -1}, x])/4 + (9*eps^3*H[{-1, 0, 0}, x])/2 + 
  (157*eps^5*Pi^2*H[{-1, 0, 0}, x])/8 - (57*eps^5*Pi^2*H[{0, -1, -1}, x])/4 + 
  (69*eps^5*Pi^2*H[{0, -1, 0}, x])/4 + (85*eps^5*Pi^2*H[{0, 0, -1}, x])/4 - 
  (9*eps^3*H[{0, 0, 0}, x])/2 - (157*eps^5*Pi^2*H[{0, 0, 0}, x])/8 + 
  (121*eps^6*Pi^2*H[{-1, -1, -1, -1}, x])/4 - 
  (463*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/12 - 
  (181*eps^6*Pi^2*H[{-1, -1, 0, -1}, x])/4 + (25*eps^4*H[{-1, -1, 0, 0}, x])/
   2 + (397*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/8 - 
  (229*eps^6*Pi^2*H[{-1, 0, -1, -1}, x])/4 + 
  (739*eps^6*Pi^2*H[{-1, 0, -1, 0}, x])/12 + 
  (285*eps^6*Pi^2*H[{-1, 0, 0, -1}, x])/4 - 27*eps^4*H[{-1, 0, 0, 0}, x] - 
  (117*eps^6*Pi^2*H[{-1, 0, 0, 0}, x])/2 - 
  (121*eps^6*Pi^2*H[{0, -1, -1, -1}, x])/4 + 
  (463*eps^6*Pi^2*H[{0, -1, -1, 0}, x])/12 + 
  (181*eps^6*Pi^2*H[{0, -1, 0, -1}, x])/4 - (25*eps^4*H[{0, -1, 0, 0}, x])/
   2 - (397*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/8 + 
  (229*eps^6*Pi^2*H[{0, 0, -1, -1}, x])/4 - 
  (739*eps^6*Pi^2*H[{0, 0, -1, 0}, x])/12 - 
  (285*eps^6*Pi^2*H[{0, 0, 0, -1}, x])/4 + 27*eps^4*H[{0, 0, 0, 0}, x] + 
  (117*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/2 + (57*eps^5*H[{-1, -1, -1, 0, 0}, x])/
   2 - 75*eps^5*H[{-1, -1, 0, 0, 0}, x] - (85*eps^5*H[{-1, 0, -1, 0, 0}, x])/
   2 + (243*eps^5*H[{-1, 0, 0, 0, 0}, x])/2 - 
  (57*eps^5*H[{0, -1, -1, 0, 0}, x])/2 + 75*eps^5*H[{0, -1, 0, 0, 0}, x] + 
  (85*eps^5*H[{0, 0, -1, 0, 0}, x])/2 - (243*eps^5*H[{0, 0, 0, 0, 0}, x])/2 + 
  (121*eps^6*H[{-1, -1, -1, -1, 0, 0}, x])/2 - 
  171*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] - 
  (181*eps^6*H[{-1, -1, 0, -1, 0, 0}, x])/2 + 
  (675*eps^6*H[{-1, -1, 0, 0, 0, 0}, x])/2 - 
  (229*eps^6*H[{-1, 0, -1, -1, 0, 0}, x])/2 + 
  255*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] + 
  (285*eps^6*H[{-1, 0, 0, -1, 0, 0}, x])/2 - 
  486*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] - 
  (121*eps^6*H[{0, -1, -1, -1, 0, 0}, x])/2 + 
  171*eps^6*H[{0, -1, -1, 0, 0, 0}, x] + 
  (181*eps^6*H[{0, -1, 0, -1, 0, 0}, x])/2 - 
  (675*eps^6*H[{0, -1, 0, 0, 0, 0}, x])/2 + 
  (229*eps^6*H[{0, 0, -1, -1, 0, 0}, x])/2 - 
  255*eps^6*H[{0, 0, -1, 0, 0, 0}, x] - (285*eps^6*H[{0, 0, 0, -1, 0, 0}, x])/
   2 + 486*eps^6*H[{0, 0, 0, 0, 0, 0}, x] + (121*eps^3*Zeta[3])/18 - 
  (425*eps^5*Pi^2*Zeta[3])/24 + (25*eps^4*H[{-1}, x]*Zeta[3])/2 - 
  (1433*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/24 - 18*eps^4*H[{0}, x]*Zeta[3] + 
  (237*eps^6*Pi^2*H[{0}, x]*Zeta[3])/4 + (57*eps^5*H[{-1, -1}, x]*Zeta[3])/
   2 - (37*eps^5*H[{-1, 0}, x]*Zeta[3])/2 - (57*eps^5*H[{0, -1}, x]*Zeta[3])/
   2 + (37*eps^5*H[{0, 0}, x]*Zeta[3])/2 + 
  (121*eps^6*H[{-1, -1, -1}, x]*Zeta[3])/2 - 
  (101*eps^6*H[{-1, -1, 0}, x]*Zeta[3])/2 - 
  (229*eps^6*H[{-1, 0, -1}, x]*Zeta[3])/2 - 51*eps^6*H[{-1, 0, 0}, x]*
   Zeta[3] - (121*eps^6*H[{0, -1, -1}, x]*Zeta[3])/2 + 
  (101*eps^6*H[{0, -1, 0}, x]*Zeta[3])/2 + 
  (229*eps^6*H[{0, 0, -1}, x]*Zeta[3])/2 + 51*eps^6*H[{0, 0, 0}, x]*Zeta[3] - 
  (1621*eps^6*Zeta[3]^2)/18 + (281*eps^5*Zeta[5])/10 + 
  (161*eps^6*H[{-1}, x]*Zeta[5])/2 - (539*eps^6*H[{0}, x]*Zeta[5])/5, 
 49/36 - (217*eps^2*Pi^2)/144 - (1115*eps^4*Pi^4)/1152 - 
  (1577783*eps^6*Pi^6)/4354560 - (7*eps^3*Pi^2*H[{-1}, x])/4 - 
  (941*eps^5*Pi^4*H[{-1}, x])/720 - (11*eps*H[{0}, x])/4 + 
  (233*eps^3*Pi^2*H[{0}, x])/48 + (3137*eps^5*Pi^4*H[{0}, x])/1152 - 
  (7*eps^4*Pi^2*H[{-1, -1}, x])/4 - (941*eps^6*Pi^4*H[{-1, -1}, x])/720 + 
  (49*eps^4*Pi^2*H[{-1, 0}, x])/12 + (1477*eps^6*Pi^4*H[{-1, 0}, x])/720 + 
  (41*eps^4*Pi^2*H[{0, -1}, x])/4 + (3763*eps^6*Pi^4*H[{0, -1}, x])/720 + 
  (17*eps^2*H[{0, 0}, x])/4 - (249*eps^4*Pi^2*H[{0, 0}, x])/16 - 
  (2929*eps^6*Pi^4*H[{0, 0}, x])/384 - (7*eps^5*Pi^2*H[{-1, -1, -1}, x])/4 + 
  (49*eps^5*Pi^2*H[{-1, -1, 0}, x])/12 + (67*eps^5*Pi^2*H[{-1, 0, -1}, x])/
   4 - (7*eps^3*H[{-1, 0, 0}, x])/2 - (115*eps^5*Pi^2*H[{-1, 0, 0}, x])/8 + 
  (89*eps^5*Pi^2*H[{0, -1, -1}, x])/4 - (335*eps^5*Pi^2*H[{0, -1, 0}, x])/
   12 - (183*eps^5*Pi^2*H[{0, 0, -1}, x])/4 - (3*eps^3*H[{0, 0, 0}, x])/4 + 
  (795*eps^5*Pi^2*H[{0, 0, 0}, x])/16 - (7*eps^6*Pi^2*H[{-1, -1, -1, -1}, x])/
   4 + (49*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/12 + 
  (67*eps^6*Pi^2*H[{-1, -1, 0, -1}, x])/4 - (7*eps^4*H[{-1, -1, 0, 0}, x])/
   2 - (115*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/8 + 
  (211*eps^6*Pi^2*H[{-1, 0, -1, -1}, x])/4 - 
  (613*eps^6*Pi^2*H[{-1, 0, -1, 0}, x])/12 - 
  (291*eps^6*Pi^2*H[{-1, 0, 0, -1}, x])/4 + 21*eps^4*H[{-1, 0, 0, 0}, x] + 
  (99*eps^6*Pi^2*H[{-1, 0, 0, 0}, x])/2 + 
  (185*eps^6*Pi^2*H[{0, -1, -1, -1}, x])/4 - 
  (719*eps^6*Pi^2*H[{0, -1, -1, 0}, x])/12 - 
  (389*eps^6*Pi^2*H[{0, -1, 0, -1}, x])/4 + (41*eps^4*H[{0, -1, 0, 0}, x])/
   2 + (701*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/8 - 
  (471*eps^6*Pi^2*H[{0, 0, -1, -1}, x])/4 + 
  (523*eps^6*Pi^2*H[{0, 0, -1, 0}, x])/4 + 
  (729*eps^6*Pi^2*H[{0, 0, 0, -1}, x])/4 - (135*eps^4*H[{0, 0, 0, 0}, x])/4 - 
  (2529*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/16 - 
  (7*eps^5*H[{-1, -1, -1, 0, 0}, x])/2 + 21*eps^5*H[{-1, -1, 0, 0, 0}, x] + 
  (67*eps^5*H[{-1, 0, -1, 0, 0}, x])/2 - (189*eps^5*H[{-1, 0, 0, 0, 0}, x])/
   2 + (89*eps^5*H[{0, -1, -1, 0, 0}, x])/2 - 
  123*eps^5*H[{0, -1, 0, 0, 0}, x] - (183*eps^5*H[{0, 0, -1, 0, 0}, x])/2 + 
  (837*eps^5*H[{0, 0, 0, 0, 0}, x])/4 - 
  (7*eps^6*H[{-1, -1, -1, -1, 0, 0}, x])/2 + 
  21*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] + 
  (67*eps^6*H[{-1, -1, 0, -1, 0, 0}, x])/2 - 
  (189*eps^6*H[{-1, -1, 0, 0, 0, 0}, x])/2 + 
  (211*eps^6*H[{-1, 0, -1, -1, 0, 0}, x])/2 - 
  201*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] - 
  (291*eps^6*H[{-1, 0, 0, -1, 0, 0}, x])/2 + 
  378*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] + 
  (185*eps^6*H[{0, -1, -1, -1, 0, 0}, x])/2 - 
  267*eps^6*H[{0, -1, -1, 0, 0, 0}, x] - 
  (389*eps^6*H[{0, -1, 0, -1, 0, 0}, x])/2 + 
  (1107*eps^6*H[{0, -1, 0, 0, 0, 0}, x])/2 - 
  (471*eps^6*H[{0, 0, -1, -1, 0, 0}, x])/2 + 
  549*eps^6*H[{0, 0, -1, 0, 0, 0}, x] + (729*eps^6*H[{0, 0, 0, -1, 0, 0}, x])/
   2 - (3807*eps^6*H[{0, 0, 0, 0, 0, 0}, x])/4 - (749*eps^3*Zeta[3])/36 + 
  (3989*eps^5*Pi^2*Zeta[3])/144 - (7*eps^4*H[{-1}, x]*Zeta[3])/2 + 
  (455*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/24 + (159*eps^4*H[{0}, x]*Zeta[3])/4 - 
  (4645*eps^6*Pi^2*H[{0}, x]*Zeta[3])/48 - (7*eps^5*H[{-1, -1}, x]*Zeta[3])/
   2 - (85*eps^5*H[{-1, 0}, x]*Zeta[3])/2 + (89*eps^5*H[{0, -1}, x]*Zeta[3])/
   2 - (205*eps^5*H[{0, 0}, x]*Zeta[3])/4 - 
  (7*eps^6*H[{-1, -1, -1}, x]*Zeta[3])/2 - 
  (85*eps^6*H[{-1, -1, 0}, x]*Zeta[3])/2 + 
  (211*eps^6*H[{-1, 0, -1}, x]*Zeta[3])/2 + 157*eps^6*H[{-1, 0, 0}, x]*
   Zeta[3] + (185*eps^6*H[{0, -1, -1}, x]*Zeta[3])/2 + 
  (59*eps^6*H[{0, -1, 0}, x]*Zeta[3])/2 - 
  (471*eps^6*H[{0, 0, -1}, x]*Zeta[3])/2 - 
  (201*eps^6*H[{0, 0, 0}, x]*Zeta[3])/4 + (9145*eps^6*Zeta[3]^2)/72 - 
  (1703*eps^5*Zeta[5])/20 + (49*eps^6*H[{-1}, x]*Zeta[5])/2 + 
  (1573*eps^6*H[{0}, x]*Zeta[5])/20, (eps^2*Pi^2)/4 + (131*eps^4*Pi^4)/720 + 
  (28949*eps^6*Pi^6)/120960 + (eps^3*Pi^2*H[{-1}, x])/4 + 
  (131*eps^5*Pi^4*H[{-1}, x])/720 - (7*eps^3*Pi^2*H[{0}, x])/12 - 
  (109*eps^5*Pi^4*H[{0}, x])/240 + (eps^4*Pi^2*H[{-1, -1}, x])/4 + 
  (131*eps^6*Pi^4*H[{-1, -1}, x])/720 - (7*eps^4*Pi^2*H[{-1, 0}, x])/12 - 
  (109*eps^6*Pi^4*H[{-1, 0}, x])/240 - (7*eps^4*Pi^2*H[{0, -1}, x])/4 - 
  (367*eps^6*Pi^4*H[{0, -1}, x])/240 + (eps^2*H[{0, 0}, x])/2 + 
  (47*eps^4*Pi^2*H[{0, 0}, x])/24 + (3877*eps^6*Pi^4*H[{0, 0}, x])/2880 + 
  (eps^5*Pi^2*H[{-1, -1, -1}, x])/4 - (7*eps^5*Pi^2*H[{-1, -1, 0}, x])/12 - 
  (7*eps^5*Pi^2*H[{-1, 0, -1}, x])/4 + (eps^3*H[{-1, 0, 0}, x])/2 + 
  (47*eps^5*Pi^2*H[{-1, 0, 0}, x])/24 - (11*eps^5*Pi^2*H[{0, -1, -1}, x])/4 + 
  (53*eps^5*Pi^2*H[{0, -1, 0}, x])/12 + (33*eps^5*Pi^2*H[{0, 0, -1}, x])/4 - 
  3*eps^3*H[{0, 0, 0}, x] - (13*eps^5*Pi^2*H[{0, 0, 0}, x])/2 + 
  (eps^6*Pi^2*H[{-1, -1, -1, -1}, x])/4 - 
  (7*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/12 - 
  (7*eps^6*Pi^2*H[{-1, -1, 0, -1}, x])/4 + (eps^4*H[{-1, -1, 0, 0}, x])/2 + 
  (47*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/24 - 
  (11*eps^6*Pi^2*H[{-1, 0, -1, -1}, x])/4 + 
  (53*eps^6*Pi^2*H[{-1, 0, -1, 0}, x])/12 + 
  (33*eps^6*Pi^2*H[{-1, 0, 0, -1}, x])/4 - 3*eps^4*H[{-1, 0, 0, 0}, x] - 
  (13*eps^6*Pi^2*H[{-1, 0, 0, 0}, x])/2 - 
  (39*eps^6*Pi^2*H[{0, -1, -1, -1}, x])/4 + 
  (35*eps^6*Pi^2*H[{0, -1, -1, 0}, x])/4 + 
  (61*eps^6*Pi^2*H[{0, -1, 0, -1}, x])/4 - (7*eps^4*H[{0, -1, 0, 0}, x])/2 - 
  (353*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/24 + 
  (121*eps^6*Pi^2*H[{0, 0, -1, -1}, x])/4 - 
  (319*eps^6*Pi^2*H[{0, 0, -1, 0}, x])/12 - 
  (135*eps^6*Pi^2*H[{0, 0, 0, -1}, x])/4 + (27*eps^4*H[{0, 0, 0, 0}, x])/2 + 
  (171*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/8 + (eps^5*H[{-1, -1, -1, 0, 0}, x])/
   2 - 3*eps^5*H[{-1, -1, 0, 0, 0}, x] - (7*eps^5*H[{-1, 0, -1, 0, 0}, x])/
   2 + (27*eps^5*H[{-1, 0, 0, 0, 0}, x])/2 - 
  (11*eps^5*H[{0, -1, -1, 0, 0}, x])/2 + 21*eps^5*H[{0, -1, 0, 0, 0}, x] + 
  (33*eps^5*H[{0, 0, -1, 0, 0}, x])/2 - 54*eps^5*H[{0, 0, 0, 0, 0}, x] + 
  (eps^6*H[{-1, -1, -1, -1, 0, 0}, x])/2 - 
  3*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] - (7*eps^6*H[{-1, -1, 0, -1, 0, 0}, x])/
   2 + (27*eps^6*H[{-1, -1, 0, 0, 0, 0}, x])/2 - 
  (11*eps^6*H[{-1, 0, -1, -1, 0, 0}, x])/2 + 
  21*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] + (33*eps^6*H[{-1, 0, 0, -1, 0, 0}, x])/
   2 - 54*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] - 
  (39*eps^6*H[{0, -1, -1, -1, 0, 0}, x])/2 + 
  33*eps^6*H[{0, -1, -1, 0, 0, 0}, x] + (61*eps^6*H[{0, -1, 0, -1, 0, 0}, x])/
   2 - (189*eps^6*H[{0, -1, 0, 0, 0, 0}, x])/2 + 
  (121*eps^6*H[{0, 0, -1, -1, 0, 0}, x])/2 - 
  99*eps^6*H[{0, 0, -1, 0, 0, 0}, x] - (135*eps^6*H[{0, 0, 0, -1, 0, 0}, x])/
   2 + (405*eps^6*H[{0, 0, 0, 0, 0, 0}, x])/2 + (eps^3*Zeta[3])/2 - 
  (49*eps^5*Pi^2*Zeta[3])/24 + (eps^4*H[{-1}, x]*Zeta[3])/2 - 
  (49*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/24 + (7*eps^4*H[{0}, x]*Zeta[3])/2 + 
  (49*eps^6*Pi^2*H[{0}, x]*Zeta[3])/24 + (eps^5*H[{-1, -1}, x]*Zeta[3])/2 + 
  (7*eps^5*H[{-1, 0}, x]*Zeta[3])/2 - (11*eps^5*H[{0, -1}, x]*Zeta[3])/2 - 
  17*eps^5*H[{0, 0}, x]*Zeta[3] + (eps^6*H[{-1, -1, -1}, x]*Zeta[3])/2 + 
  (7*eps^6*H[{-1, -1, 0}, x]*Zeta[3])/2 - 
  (11*eps^6*H[{-1, 0, -1}, x]*Zeta[3])/2 - 17*eps^6*H[{-1, 0, 0}, x]*
   Zeta[3] - (39*eps^6*H[{0, -1, -1}, x]*Zeta[3])/2 - 
  (17*eps^6*H[{0, -1, 0}, x]*Zeta[3])/2 + 
  (121*eps^6*H[{0, 0, -1}, x]*Zeta[3])/2 + 
  (141*eps^6*H[{0, 0, 0}, x]*Zeta[3])/2 + (59*eps^6*Zeta[3]^2)/2 + 
  (27*eps^5*Zeta[5])/2 + (27*eps^6*H[{-1}, x]*Zeta[5])/2 + 
  (93*eps^6*H[{0}, x]*Zeta[5])/2, 7/3 - (121*eps^2*Pi^2)/36 - 
  (2029*eps^4*Pi^4)/864 - (40333*eps^6*Pi^6)/40320 - 
  5*eps^3*Pi^2*H[{-1}, x] - (667*eps^5*Pi^4*H[{-1}, x])/180 - 
  (13*eps*H[{0}, x])/3 + (43*eps^3*Pi^2*H[{0}, x])/4 + 
  (1925*eps^5*Pi^4*H[{0}, x])/288 - 8*eps^4*Pi^2*H[{-1, -1}, x] - 
  (53*eps^6*Pi^4*H[{-1, -1}, x])/9 + (38*eps^4*Pi^2*H[{-1, 0}, x])/3 + 
  (757*eps^6*Pi^4*H[{-1, 0}, x])/90 + 27*eps^4*Pi^2*H[{0, -1}, x] + 
  (309*eps^6*Pi^4*H[{0, -1}, x])/20 + 5*eps^2*H[{0, 0}, x] - 
  (137*eps^4*Pi^2*H[{0, 0}, x])/4 - (607*eps^6*Pi^4*H[{0, 0}, x])/32 - 
  11*eps^5*Pi^2*H[{-1, -1, -1}, x] + (59*eps^5*Pi^2*H[{-1, -1, 0}, x])/3 + 
  48*eps^5*Pi^2*H[{-1, 0, -1}, x] - 10*eps^3*H[{-1, 0, 0}, x] - 
  (87*eps^5*Pi^2*H[{-1, 0, 0}, x])/2 + 72*eps^5*Pi^2*H[{0, -1, -1}, x] - 
  78*eps^5*Pi^2*H[{0, -1, 0}, x] - 117*eps^5*Pi^2*H[{0, 0, -1}, x] + 
  9*eps^3*H[{0, 0, 0}, x] + (435*eps^5*Pi^2*H[{0, 0, 0}, x])/4 - 
  14*eps^6*Pi^2*H[{-1, -1, -1, -1}, x] + 
  (80*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 
  69*eps^6*Pi^2*H[{-1, -1, 0, -1}, x] - 16*eps^4*H[{-1, -1, 0, 0}, x] - 
  67*eps^6*Pi^2*H[{-1, -1, 0, 0}, x] + 153*eps^6*Pi^2*H[{-1, 0, -1, -1}, x] - 
  147*eps^6*Pi^2*H[{-1, 0, -1, 0}, x] - 216*eps^6*Pi^2*H[{-1, 0, 0, -1}, x] + 
  60*eps^4*H[{-1, 0, 0, 0}, x] + 147*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] + 
  189*eps^6*Pi^2*H[{0, -1, -1, -1}, x] - 
  207*eps^6*Pi^2*H[{0, -1, -1, 0}, x] - 288*eps^6*Pi^2*H[{0, -1, 0, -1}, x] + 
  54*eps^4*H[{0, -1, 0, 0}, x] + (489*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/2 - 
  360*eps^6*Pi^2*H[{0, 0, -1, -1}, x] + 354*eps^6*Pi^2*H[{0, 0, -1, 0}, x] + 
  459*eps^6*Pi^2*H[{0, 0, 0, -1}, x] - 99*eps^4*H[{0, 0, 0, 0}, x] - 
  (1377*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/4 - 
  22*eps^5*H[{-1, -1, -1, 0, 0}, x] + 96*eps^5*H[{-1, -1, 0, 0, 0}, x] + 
  96*eps^5*H[{-1, 0, -1, 0, 0}, x] - 270*eps^5*H[{-1, 0, 0, 0, 0}, x] + 
  144*eps^5*H[{0, -1, -1, 0, 0}, x] - 324*eps^5*H[{0, -1, 0, 0, 0}, x] - 
  234*eps^5*H[{0, 0, -1, 0, 0}, x] + 513*eps^5*H[{0, 0, 0, 0, 0}, x] - 
  28*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] + 
  132*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] + 
  138*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] - 
  432*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] + 
  306*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] - 
  576*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] - 
  432*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] + 
  1080*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] + 
  378*eps^6*H[{0, -1, -1, -1, 0, 0}, x] - 
  864*eps^6*H[{0, -1, -1, 0, 0, 0}, x] - 
  576*eps^6*H[{0, -1, 0, -1, 0, 0}, x] + 
  1458*eps^6*H[{0, -1, 0, 0, 0, 0}, x] - 
  720*eps^6*H[{0, 0, -1, -1, 0, 0}, x] + 
  1404*eps^6*H[{0, 0, -1, 0, 0, 0}, x] + 
  918*eps^6*H[{0, 0, 0, -1, 0, 0}, x] - 2187*eps^6*H[{0, 0, 0, 0, 0, 0}, x] - 
  (131*eps^3*Zeta[3])/3 + (2141*eps^5*Pi^2*Zeta[3])/36 - 
  16*eps^4*H[{-1}, x]*Zeta[3] + (199*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/3 + 
  (257*eps^4*H[{0}, x]*Zeta[3])/3 - (823*eps^6*Pi^2*H[{0}, x]*Zeta[3])/4 - 
  22*eps^5*H[{-1, -1}, x]*Zeta[3] - 74*eps^5*H[{-1, 0}, x]*Zeta[3] + 
  144*eps^5*H[{0, -1}, x]*Zeta[3] - 121*eps^5*H[{0, 0}, x]*Zeta[3] - 
  28*eps^6*H[{-1, -1, -1}, x]*Zeta[3] - 116*eps^6*H[{-1, -1, 0}, x]*Zeta[3] + 
  306*eps^6*H[{-1, 0, -1}, x]*Zeta[3] + 320*eps^6*H[{-1, 0, 0}, x]*Zeta[3] + 
  378*eps^6*H[{0, -1, -1}, x]*Zeta[3] - 90*eps^6*H[{0, -1, 0}, x]*Zeta[3] - 
  720*eps^6*H[{0, 0, -1}, x]*Zeta[3] - 45*eps^6*H[{0, 0, 0}, x]*Zeta[3] + 
  (2095*eps^6*Zeta[3]^2)/6 - (1107*eps^5*Zeta[5])/5 - 
  128*eps^6*H[{-1}, x]*Zeta[5] + (1553*eps^6*H[{0}, x]*Zeta[5])/5, 
 25/9 - (13*eps^2*Pi^2)/4 - (11173*eps^4*Pi^4)/4320 - 
  (231221*eps^6*Pi^6)/155520 - 3*eps^3*Pi^2*H[{-1}, x] - 
  (167*eps^5*Pi^4*H[{-1}, x])/60 - (17*eps*H[{0}, x])/3 + 
  (125*eps^3*Pi^2*H[{0}, x])/12 + (3551*eps^5*Pi^4*H[{0}, x])/480 - 
  3*eps^4*Pi^2*H[{-1, -1}, x] - (167*eps^6*Pi^4*H[{-1, -1}, x])/60 + 
  7*eps^4*Pi^2*H[{-1, 0}, x] + (343*eps^6*Pi^4*H[{-1, 0}, x])/60 + 
  21*eps^4*Pi^2*H[{0, -1}, x] + (761*eps^6*Pi^4*H[{0, -1}, x])/60 + 
  9*eps^2*H[{0, 0}, x] - (133*eps^4*Pi^2*H[{0, 0}, x])/4 - 
  (10133*eps^6*Pi^4*H[{0, 0}, x])/480 - 3*eps^5*Pi^2*H[{-1, -1, -1}, x] + 
  7*eps^5*Pi^2*H[{-1, -1, 0}, x] + 27*eps^5*Pi^2*H[{-1, 0, -1}, x] - 
  6*eps^3*H[{-1, 0, 0}, x] - (51*eps^5*Pi^2*H[{-1, 0, 0}, x])/2 + 
  57*eps^5*Pi^2*H[{0, -1, -1}, x] - 61*eps^5*Pi^2*H[{0, -1, 0}, x] - 
  99*eps^5*Pi^2*H[{0, 0, -1}, x] - 3*eps^3*H[{0, 0, 0}, x] + 
  (423*eps^5*Pi^2*H[{0, 0, 0}, x])/4 - 3*eps^6*Pi^2*H[{-1, -1, -1, -1}, x] + 
  7*eps^6*Pi^2*H[{-1, -1, -1, 0}, x] + 27*eps^6*Pi^2*H[{-1, -1, 0, -1}, x] - 
  6*eps^4*H[{-1, -1, 0, 0}, x] - (51*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/2 + 
  99*eps^6*Pi^2*H[{-1, 0, -1, -1}, x] - 87*eps^6*Pi^2*H[{-1, 0, -1, 0}, x] - 
  135*eps^6*Pi^2*H[{-1, 0, 0, -1}, x] + 36*eps^4*H[{-1, 0, 0, 0}, x] + 
  90*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] + 165*eps^6*Pi^2*H[{0, -1, -1, -1}, x] - 
  169*eps^6*Pi^2*H[{0, -1, -1, 0}, x] - 225*eps^6*Pi^2*H[{0, -1, 0, -1}, x] + 
  42*eps^4*H[{0, -1, 0, 0}, x] + (381*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/2 - 
  315*eps^6*Pi^2*H[{0, 0, -1, -1}, x] + 303*eps^6*Pi^2*H[{0, 0, -1, 0}, x] + 
  405*eps^6*Pi^2*H[{0, 0, 0, -1}, x] - 63*eps^4*H[{0, 0, 0, 0}, x] - 
  (1341*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/4 - 6*eps^5*H[{-1, -1, -1, 0, 0}, x] + 
  36*eps^5*H[{-1, -1, 0, 0, 0}, x] + 54*eps^5*H[{-1, 0, -1, 0, 0}, x] - 
  162*eps^5*H[{-1, 0, 0, 0, 0}, x] + 114*eps^5*H[{0, -1, -1, 0, 0}, x] - 
  252*eps^5*H[{0, -1, 0, 0, 0}, x] - 198*eps^5*H[{0, 0, -1, 0, 0}, x] + 
  405*eps^5*H[{0, 0, 0, 0, 0}, x] - 6*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] + 
  36*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] + 
  54*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] - 
  162*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] + 
  198*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] - 
  324*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] - 
  270*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] + 
  648*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] + 
  330*eps^6*H[{0, -1, -1, -1, 0, 0}, x] - 
  684*eps^6*H[{0, -1, -1, 0, 0, 0}, x] - 
  450*eps^6*H[{0, -1, 0, -1, 0, 0}, x] + 
  1134*eps^6*H[{0, -1, 0, 0, 0, 0}, x] - 
  630*eps^6*H[{0, 0, -1, -1, 0, 0}, x] + 
  1188*eps^6*H[{0, 0, -1, 0, 0, 0}, x] + 
  810*eps^6*H[{0, 0, 0, -1, 0, 0}, x] - 1863*eps^6*H[{0, 0, 0, 0, 0, 0}, x] - 
  (485*eps^3*Zeta[3])/9 + (217*eps^5*Pi^2*Zeta[3])/4 - 
  6*eps^4*H[{-1}, x]*Zeta[3] + (61*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/2 + 
  (349*eps^4*H[{0}, x]*Zeta[3])/3 - (2281*eps^6*Pi^2*H[{0}, x]*Zeta[3])/12 - 
  6*eps^5*H[{-1, -1}, x]*Zeta[3] - 66*eps^5*H[{-1, 0}, x]*Zeta[3] + 
  114*eps^5*H[{0, -1}, x]*Zeta[3] - 213*eps^5*H[{0, 0}, x]*Zeta[3] - 
  6*eps^6*H[{-1, -1, -1}, x]*Zeta[3] - 66*eps^6*H[{-1, -1, 0}, x]*Zeta[3] + 
  198*eps^6*H[{-1, 0, -1}, x]*Zeta[3] + 228*eps^6*H[{-1, 0, 0}, x]*Zeta[3] + 
  330*eps^6*H[{0, -1, -1}, x]*Zeta[3] - 114*eps^6*H[{0, -1, 0}, x]*Zeta[3] - 
  630*eps^6*H[{0, 0, -1}, x]*Zeta[3] + 231*eps^6*H[{0, 0, 0}, x]*Zeta[3] + 
  (7681*eps^6*Zeta[3]^2)/18 - 347*eps^5*Zeta[5] - 
  174*eps^6*H[{-1}, x]*Zeta[5] + (3437*eps^6*H[{0}, x]*Zeta[5])/5, 
 -16/9 + (8*eps^2*Pi^2)/3 + (46*eps^4*Pi^4)/27 + (44381*eps^6*Pi^6)/68040 + 
  6*eps^3*Pi^2*H[{-1}, x] + (33*eps^5*Pi^4*H[{-1}, x])/10 + 3*eps*H[{0}, x] - 
  (35*eps^3*Pi^2*H[{0}, x])/4 - (821*eps^5*Pi^4*H[{0}, x])/160 + 
  18*eps^4*Pi^2*H[{-1, -1}, x] + (15*eps^6*Pi^4*H[{-1, -1}, x])/2 - 
  18*eps^4*Pi^2*H[{-1, 0}, x] - (53*eps^6*Pi^4*H[{-1, 0}, x])/6 - 
  24*eps^4*Pi^2*H[{0, -1}, x] - (54*eps^6*Pi^4*H[{0, -1}, x])/5 - 
  3*eps^2*H[{0, 0}, x] + (107*eps^4*Pi^2*H[{0, 0}, x])/4 + 
  (6703*eps^6*Pi^4*H[{0, 0}, x])/480 + 54*eps^5*Pi^2*H[{-1, -1, -1}, x] - 
  54*eps^5*Pi^2*H[{-1, -1, 0}, x] - 66*eps^5*Pi^2*H[{-1, 0, -1}, x] + 
  12*eps^3*H[{-1, 0, 0}, x] + 55*eps^5*Pi^2*H[{-1, 0, 0}, x] - 
  72*eps^5*Pi^2*H[{0, -1, -1}, x] + 72*eps^5*Pi^2*H[{0, -1, 0}, x] + 
  90*eps^5*Pi^2*H[{0, 0, -1}, x] - 9*eps^3*H[{0, 0, 0}, x] - 
  (327*eps^5*Pi^2*H[{0, 0, 0}, x])/4 + 162*eps^6*Pi^2*
   H[{-1, -1, -1, -1}, x] - 162*eps^6*Pi^2*H[{-1, -1, -1, 0}, x] - 
  174*eps^6*Pi^2*H[{-1, -1, 0, -1}, x] + 36*eps^4*H[{-1, -1, 0, 0}, x] + 
  157*eps^6*Pi^2*H[{-1, -1, 0, 0}, x] - 222*eps^6*Pi^2*
   H[{-1, 0, -1, -1}, x] + 206*eps^6*Pi^2*H[{-1, 0, -1, 0}, x] + 
  234*eps^6*Pi^2*H[{-1, 0, 0, -1}, x] - 72*eps^4*H[{-1, 0, 0, 0}, x] - 
  168*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] - 216*eps^6*Pi^2*H[{0, -1, -1, -1}, x] + 
  216*eps^6*Pi^2*H[{0, -1, -1, 0}, x] + 240*eps^6*Pi^2*H[{0, -1, 0, -1}, x] - 
  48*eps^4*H[{0, -1, 0, 0}, x] - 212*eps^6*Pi^2*H[{0, -1, 0, 0}, x] + 
  294*eps^6*Pi^2*H[{0, 0, -1, -1}, x] - 278*eps^6*Pi^2*H[{0, 0, -1, 0}, x] - 
  324*eps^6*Pi^2*H[{0, 0, 0, -1}, x] + 81*eps^4*H[{0, 0, 0, 0}, x] + 
  (999*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/4 + 
  108*eps^5*H[{-1, -1, -1, 0, 0}, x] - 216*eps^5*H[{-1, -1, 0, 0, 0}, x] - 
  132*eps^5*H[{-1, 0, -1, 0, 0}, x] + 324*eps^5*H[{-1, 0, 0, 0, 0}, x] - 
  144*eps^5*H[{0, -1, -1, 0, 0}, x] + 288*eps^5*H[{0, -1, 0, 0, 0}, x] + 
  180*eps^5*H[{0, 0, -1, 0, 0}, x] - 405*eps^5*H[{0, 0, 0, 0, 0}, x] + 
  324*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] - 
  648*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] - 
  348*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] + 
  972*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] - 
  444*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] + 
  792*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] + 
  468*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] - 
  1296*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] - 
  432*eps^6*H[{0, -1, -1, -1, 0, 0}, x] + 
  864*eps^6*H[{0, -1, -1, 0, 0, 0}, x] + 
  480*eps^6*H[{0, -1, 0, -1, 0, 0}, x] - 
  1296*eps^6*H[{0, -1, 0, 0, 0, 0}, x] + 
  588*eps^6*H[{0, 0, -1, -1, 0, 0}, x] - 
  1080*eps^6*H[{0, 0, -1, 0, 0, 0}, x] - 
  648*eps^6*H[{0, 0, 0, -1, 0, 0}, x] + 1701*eps^6*H[{0, 0, 0, 0, 0, 0}, x] + 
  (368*eps^3*Zeta[3])/9 - (178*eps^5*Pi^2*Zeta[3])/3 + 
  36*eps^4*H[{-1}, x]*Zeta[3] - 147*eps^6*Pi^2*H[{-1}, x]*Zeta[3] - 
  93*eps^4*H[{0}, x]*Zeta[3] + (821*eps^6*Pi^2*H[{0}, x]*Zeta[3])/4 + 
  108*eps^5*H[{-1, -1}, x]*Zeta[3] - 60*eps^5*H[{-1, 0}, x]*Zeta[3] - 
  144*eps^5*H[{0, -1}, x]*Zeta[3] + 153*eps^5*H[{0, 0}, x]*Zeta[3] + 
  324*eps^6*H[{-1, -1, -1}, x]*Zeta[3] - 276*eps^6*H[{-1, -1, 0}, x]*
   Zeta[3] - 444*eps^6*H[{-1, 0, -1}, x]*Zeta[3] - 
  72*eps^6*H[{-1, 0, 0}, x]*Zeta[3] - 432*eps^6*H[{0, -1, -1}, x]*Zeta[3] + 
  336*eps^6*H[{0, -1, 0}, x]*Zeta[3] + 588*eps^6*H[{0, 0, -1}, x]*Zeta[3] - 
  81*eps^6*H[{0, 0, 0}, x]*Zeta[3] - (4610*eps^6*Zeta[3]^2)/9 + 
  (1272*eps^5*Zeta[5])/5 + 420*eps^6*H[{-1}, x]*Zeta[5] - 
  (3339*eps^6*H[{0}, x]*Zeta[5])/5, 16/9 - (3*eps^2*Pi^2)/2 - 
  (1411*eps^4*Pi^4)/1080 - (624607*eps^6*Pi^6)/544320 - 
  (3*eps^3*Pi^2*H[{-1}, x])/2 - (13*eps^5*Pi^4*H[{-1}, x])/8 - 
  (11*eps*H[{0}, x])/3 + (65*eps^3*Pi^2*H[{0}, x])/12 + 
  (683*eps^5*Pi^4*H[{0}, x])/160 - (3*eps^4*Pi^2*H[{-1, -1}, x])/2 - 
  (13*eps^6*Pi^4*H[{-1, -1}, x])/8 + (7*eps^4*Pi^2*H[{-1, 0}, x])/2 + 
  (323*eps^6*Pi^4*H[{-1, 0}, x])/120 + (23*eps^4*Pi^2*H[{0, -1}, x])/2 + 
  (641*eps^6*Pi^4*H[{0, -1}, x])/72 + 6*eps^2*H[{0, 0}, x] - 
  19*eps^4*Pi^2*H[{0, 0}, x] - (665*eps^6*Pi^4*H[{0, 0}, x])/48 - 
  (3*eps^5*Pi^2*H[{-1, -1, -1}, x])/2 + (7*eps^5*Pi^2*H[{-1, -1, 0}, x])/2 + 
  (35*eps^5*Pi^2*H[{-1, 0, -1}, x])/2 - 3*eps^3*H[{-1, 0, 0}, x] - 
  (55*eps^5*Pi^2*H[{-1, 0, 0}, x])/4 + (47*eps^5*Pi^2*H[{0, -1, -1}, x])/2 - 
  (185*eps^5*Pi^2*H[{0, -1, 0}, x])/6 - (119*eps^5*Pi^2*H[{0, 0, -1}, x])/2 - 
  3*eps^3*H[{0, 0, 0}, x] + (261*eps^5*Pi^2*H[{0, 0, 0}, x])/4 - 
  (3*eps^6*Pi^2*H[{-1, -1, -1, -1}, x])/2 + 
  (7*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/2 + 
  (35*eps^6*Pi^2*H[{-1, -1, 0, -1}, x])/2 - 3*eps^4*H[{-1, -1, 0, 0}, x] - 
  (55*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/4 + 
  (107*eps^6*Pi^2*H[{-1, 0, -1, -1}, x])/2 - 
  (317*eps^6*Pi^2*H[{-1, 0, -1, 0}, x])/6 - 
  (151*eps^6*Pi^2*H[{-1, 0, 0, -1}, x])/2 + 18*eps^4*H[{-1, 0, 0, 0}, x] + 
  51*eps^6*Pi^2*H[{-1, 0, 0, 0}, x] + (71*eps^6*Pi^2*H[{0, -1, -1, -1}, x])/
   2 - (353*eps^6*Pi^2*H[{0, -1, -1, 0}, x])/6 - 
  (247*eps^6*Pi^2*H[{0, -1, 0, -1}, x])/2 + 23*eps^4*H[{0, -1, 0, 0}, x] + 
  (427*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/4 - 
  (311*eps^6*Pi^2*H[{0, 0, -1, -1}, x])/2 + 
  (1025*eps^6*Pi^2*H[{0, 0, -1, 0}, x])/6 + 
  (531*eps^6*Pi^2*H[{0, 0, 0, -1}, x])/2 - 36*eps^4*H[{0, 0, 0, 0}, x] - 
  (441*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/2 - 3*eps^5*H[{-1, -1, -1, 0, 0}, x] + 
  18*eps^5*H[{-1, -1, 0, 0, 0}, x] + 35*eps^5*H[{-1, 0, -1, 0, 0}, x] - 
  81*eps^5*H[{-1, 0, 0, 0, 0}, x] + 47*eps^5*H[{0, -1, -1, 0, 0}, x] - 
  138*eps^5*H[{0, -1, 0, 0, 0}, x] - 119*eps^5*H[{0, 0, -1, 0, 0}, x] + 
  243*eps^5*H[{0, 0, 0, 0, 0}, x] - 3*eps^6*H[{-1, -1, -1, -1, 0, 0}, x] + 
  18*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] + 
  35*eps^6*H[{-1, -1, 0, -1, 0, 0}, x] - 
  81*eps^6*H[{-1, -1, 0, 0, 0, 0}, x] + 
  107*eps^6*H[{-1, 0, -1, -1, 0, 0}, x] - 
  210*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] - 
  151*eps^6*H[{-1, 0, 0, -1, 0, 0}, x] + 
  324*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] + 
  71*eps^6*H[{0, -1, -1, -1, 0, 0}, x] - 
  282*eps^6*H[{0, -1, -1, 0, 0, 0}, x] - 
  247*eps^6*H[{0, -1, 0, -1, 0, 0}, x] + 
  621*eps^6*H[{0, -1, 0, 0, 0, 0}, x] - 
  311*eps^6*H[{0, 0, -1, -1, 0, 0}, x] + 
  714*eps^6*H[{0, 0, -1, 0, 0, 0}, x] + 531*eps^6*H[{0, 0, 0, -1, 0, 0}, x] - 
  1134*eps^6*H[{0, 0, 0, 0, 0, 0}, x] - (131*eps^3*Zeta[3])/9 + 
  (73*eps^5*Pi^2*Zeta[3])/4 - 3*eps^4*H[{-1}, x]*Zeta[3] - 
  (37*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/12 + (82*eps^4*H[{0}, x]*Zeta[3])/3 - 
  (220*eps^6*Pi^2*H[{0}, x]*Zeta[3])/3 - 3*eps^5*H[{-1, -1}, x]*Zeta[3] - 
  49*eps^5*H[{-1, 0}, x]*Zeta[3] + 47*eps^5*H[{0, -1}, x]*Zeta[3] - 
  33*eps^5*H[{0, 0}, x]*Zeta[3] - 3*eps^6*H[{-1, -1, -1}, x]*Zeta[3] - 
  49*eps^6*H[{-1, -1, 0}, x]*Zeta[3] + 107*eps^6*H[{-1, 0, -1}, x]*Zeta[3] + 
  138*eps^6*H[{-1, 0, 0}, x]*Zeta[3] + 71*eps^6*H[{0, -1, -1}, x]*Zeta[3] + 
  141*eps^6*H[{0, -1, 0}, x]*Zeta[3] - 311*eps^6*H[{0, 0, -1}, x]*Zeta[3] - 
  48*eps^6*H[{0, 0, 0}, x]*Zeta[3] + (167*eps^6*Zeta[3]^2)/9 - 
  (301*eps^5*Zeta[5])/15 + 57*eps^6*H[{-1}, x]*Zeta[5] - 
  (444*eps^6*H[{0}, x]*Zeta[5])/5, -49/36 + (241*eps^2*Pi^2)/144 + 
  (847*eps^4*Pi^4)/640 + (3710783*eps^6*Pi^6)/4354560 + 
  (11*eps^3*Pi^2*H[{-1}, x])/4 + (1609*eps^5*Pi^4*H[{-1}, x])/720 + 
  (5*eps*H[{0}, x])/2 - (47*eps^3*Pi^2*H[{0}, x])/8 - 
  (4141*eps^5*Pi^4*H[{0}, x])/960 + (23*eps^4*Pi^2*H[{-1, -1}, x])/4 + 
  (3181*eps^6*Pi^4*H[{-1, -1}, x])/720 - (89*eps^4*Pi^2*H[{-1, 0}, x])/12 - 
  (4181*eps^6*Pi^4*H[{-1, 0}, x])/720 - (63*eps^4*Pi^2*H[{0, -1}, x])/4 - 
  (185*eps^6*Pi^4*H[{0, -1}, x])/16 - 3*eps^2*H[{0, 0}, x] + 
  (39*eps^4*Pi^2*H[{0, 0}, x])/2 + (2111*eps^6*Pi^4*H[{0, 0}, x])/160 + 
  (35*eps^5*Pi^2*H[{-1, -1, -1}, x])/4 - (173*eps^5*Pi^2*H[{-1, -1, 0}, x])/
   12 - (119*eps^5*Pi^2*H[{-1, 0, -1}, x])/4 + (11*eps^3*H[{-1, 0, 0}, x])/
   2 + (207*eps^5*Pi^2*H[{-1, 0, 0}, x])/8 - 
  (171*eps^5*Pi^2*H[{0, -1, -1}, x])/4 + (183*eps^5*Pi^2*H[{0, -1, 0}, x])/
   4 + (287*eps^5*Pi^2*H[{0, 0, -1}, x])/4 - (9*eps^3*H[{0, 0, 0}, x])/2 - 
  (513*eps^5*Pi^2*H[{0, 0, 0}, x])/8 + (47*eps^6*Pi^2*H[{-1, -1, -1, -1}, x])/
   4 - (257*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/12 - 
  (203*eps^6*Pi^2*H[{-1, -1, 0, -1}, x])/4 + (23*eps^4*H[{-1, -1, 0, 0}, x])/
   2 + (395*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/8 - 
  (371*eps^6*Pi^2*H[{-1, 0, -1, -1}, x])/4 + 
  (1085*eps^6*Pi^2*H[{-1, 0, -1, 0}, x])/12 + 
  (531*eps^6*Pi^2*H[{-1, 0, 0, -1}, x])/4 - 33*eps^4*H[{-1, 0, 0, 0}, x] - 
  (177*eps^6*Pi^2*H[{-1, 0, 0, 0}, x])/2 - 
  (471*eps^6*Pi^2*H[{0, -1, -1, -1}, x])/4 + 
  (499*eps^6*Pi^2*H[{0, -1, -1, 0}, x])/4 + 
  (755*eps^6*Pi^2*H[{0, -1, 0, -1}, x])/4 - (63*eps^4*H[{0, -1, 0, 0}, x])/
   2 - (1203*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/8 + 
  (923*eps^6*Pi^2*H[{0, 0, -1, -1}, x])/4 - 
  (2645*eps^6*Pi^2*H[{0, 0, -1, 0}, x])/12 - 
  (1179*eps^6*Pi^2*H[{0, 0, 0, -1}, x])/4 + 54*eps^4*H[{0, 0, 0, 0}, x] + 
  (837*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/4 + (35*eps^5*H[{-1, -1, -1, 0, 0}, x])/
   2 - 69*eps^5*H[{-1, -1, 0, 0, 0}, x] - (119*eps^5*H[{-1, 0, -1, 0, 0}, x])/
   2 + (297*eps^5*H[{-1, 0, 0, 0, 0}, x])/2 - 
  (171*eps^5*H[{0, -1, -1, 0, 0}, x])/2 + 189*eps^5*H[{0, -1, 0, 0, 0}, x] + 
  (287*eps^5*H[{0, 0, -1, 0, 0}, x])/2 - (567*eps^5*H[{0, 0, 0, 0, 0}, x])/
   2 + (47*eps^6*H[{-1, -1, -1, -1, 0, 0}, x])/2 - 
  105*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] - 
  (203*eps^6*H[{-1, -1, 0, -1, 0, 0}, x])/2 + 
  (621*eps^6*H[{-1, -1, 0, 0, 0, 0}, x])/2 - 
  (371*eps^6*H[{-1, 0, -1, -1, 0, 0}, x])/2 + 
  357*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] + 
  (531*eps^6*H[{-1, 0, 0, -1, 0, 0}, x])/2 - 
  594*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] - 
  (471*eps^6*H[{0, -1, -1, -1, 0, 0}, x])/2 + 
  513*eps^6*H[{0, -1, -1, 0, 0, 0}, x] + 
  (755*eps^6*H[{0, -1, 0, -1, 0, 0}, x])/2 - 
  (1701*eps^6*H[{0, -1, 0, 0, 0, 0}, x])/2 + 
  (923*eps^6*H[{0, 0, -1, -1, 0, 0}, x])/2 - 
  861*eps^6*H[{0, 0, -1, 0, 0, 0}, x] - 
  (1179*eps^6*H[{0, 0, 0, -1, 0, 0}, x])/2 + 
  1215*eps^6*H[{0, 0, 0, 0, 0, 0}, x] + (641*eps^3*Zeta[3])/36 - 
  (3737*eps^5*Pi^2*Zeta[3])/144 + (23*eps^4*H[{-1}, x]*Zeta[3])/2 - 
  (703*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/24 - 39*eps^4*H[{0}, x]*Zeta[3] + 
  93*eps^6*Pi^2*H[{0}, x]*Zeta[3] + (35*eps^5*H[{-1, -1}, x]*Zeta[3])/2 + 
  (65*eps^5*H[{-1, 0}, x]*Zeta[3])/2 - (171*eps^5*H[{0, -1}, x]*Zeta[3])/2 + 
  (117*eps^5*H[{0, 0}, x]*Zeta[3])/2 + (47*eps^6*H[{-1, -1, -1}, x]*Zeta[3])/
   2 + (149*eps^6*H[{-1, -1, 0}, x]*Zeta[3])/2 - 
  (371*eps^6*H[{-1, 0, -1}, x]*Zeta[3])/2 - 137*eps^6*H[{-1, 0, 0}, x]*
   Zeta[3] - (471*eps^6*H[{0, -1, -1}, x]*Zeta[3])/2 - 
  (13*eps^6*H[{0, -1, 0}, x]*Zeta[3])/2 + 
  (923*eps^6*H[{0, 0, -1}, x]*Zeta[3])/2 - (9901*eps^6*Zeta[3]^2)/72 + 
  (1143*eps^5*Zeta[5])/20 + (163*eps^6*H[{-1}, x]*Zeta[5])/2 - 
  82*eps^6*H[{0}, x]*Zeta[5], -4/9 + (13*eps^2*Pi^2)/36 + 
  (61*eps^4*Pi^4)/720 + (2029*eps^6*Pi^6)/217728 + 
  (9*eps^3*Pi^2*H[{-1}, x])/4 + (337*eps^5*Pi^4*H[{-1}, x])/240 + 
  (eps*H[{0}, x])/2 - (15*eps^3*Pi^2*H[{0}, x])/8 - 
  (1217*eps^5*Pi^4*H[{0}, x])/960 + (21*eps^4*Pi^2*H[{-1, -1}, x])/4 + 
  (287*eps^6*Pi^4*H[{-1, -1}, x])/80 - (25*eps^4*Pi^2*H[{-1, 0}, x])/4 - 
  (311*eps^6*Pi^4*H[{-1, 0}, x])/80 - (21*eps^4*Pi^2*H[{0, -1}, x])/4 - 
  (287*eps^6*Pi^4*H[{0, -1}, x])/80 + (25*eps^4*Pi^2*H[{0, 0}, x])/4 + 
  (311*eps^6*Pi^4*H[{0, 0}, x])/80 + (33*eps^5*Pi^2*H[{-1, -1, -1}, x])/4 - 
  (53*eps^5*Pi^2*H[{-1, -1, 0}, x])/4 - (93*eps^5*Pi^2*H[{-1, 0, -1}, x])/4 + 
  (9*eps^3*H[{-1, 0, 0}, x])/2 + (165*eps^5*Pi^2*H[{-1, 0, 0}, x])/8 - 
  (33*eps^5*Pi^2*H[{0, -1, -1}, x])/4 + (53*eps^5*Pi^2*H[{0, -1, 0}, x])/4 + 
  (93*eps^5*Pi^2*H[{0, 0, -1}, x])/4 - (9*eps^3*H[{0, 0, 0}, x])/2 - 
  (165*eps^5*Pi^2*H[{0, 0, 0}, x])/8 + (45*eps^6*Pi^2*H[{-1, -1, -1, -1}, x])/
   4 - (81*eps^6*Pi^2*H[{-1, -1, -1, 0}, x])/4 - 
  (177*eps^6*Pi^2*H[{-1, -1, 0, -1}, x])/4 + (21*eps^4*H[{-1, -1, 0, 0}, x])/
   2 + (353*eps^6*Pi^2*H[{-1, -1, 0, 0}, x])/8 - 
  (249*eps^6*Pi^2*H[{-1, 0, -1, -1}, x])/4 + 
  (269*eps^6*Pi^2*H[{-1, 0, -1, 0}, x])/4 + 
  (377*eps^6*Pi^2*H[{-1, 0, 0, -1}, x])/4 - 27*eps^4*H[{-1, 0, 0, 0}, x] - 
  (135*eps^6*Pi^2*H[{-1, 0, 0, 0}, x])/2 - 
  (45*eps^6*Pi^2*H[{0, -1, -1, -1}, x])/4 + 
  (81*eps^6*Pi^2*H[{0, -1, -1, 0}, x])/4 + 
  (177*eps^6*Pi^2*H[{0, -1, 0, -1}, x])/4 - (21*eps^4*H[{0, -1, 0, 0}, x])/
   2 - (353*eps^6*Pi^2*H[{0, -1, 0, 0}, x])/8 + 
  (249*eps^6*Pi^2*H[{0, 0, -1, -1}, x])/4 - 
  (269*eps^6*Pi^2*H[{0, 0, -1, 0}, x])/4 - 
  (377*eps^6*Pi^2*H[{0, 0, 0, -1}, x])/4 + 27*eps^4*H[{0, 0, 0, 0}, x] + 
  (135*eps^6*Pi^2*H[{0, 0, 0, 0}, x])/2 + (33*eps^5*H[{-1, -1, -1, 0, 0}, x])/
   2 - 63*eps^5*H[{-1, -1, 0, 0, 0}, x] - (93*eps^5*H[{-1, 0, -1, 0, 0}, x])/
   2 + (243*eps^5*H[{-1, 0, 0, 0, 0}, x])/2 - 
  (33*eps^5*H[{0, -1, -1, 0, 0}, x])/2 + 63*eps^5*H[{0, -1, 0, 0, 0}, x] + 
  (93*eps^5*H[{0, 0, -1, 0, 0}, x])/2 - (243*eps^5*H[{0, 0, 0, 0, 0}, x])/2 + 
  (45*eps^6*H[{-1, -1, -1, -1, 0, 0}, x])/2 - 
  99*eps^6*H[{-1, -1, -1, 0, 0, 0}, x] - 
  (177*eps^6*H[{-1, -1, 0, -1, 0, 0}, x])/2 + 
  (567*eps^6*H[{-1, -1, 0, 0, 0, 0}, x])/2 - 
  (249*eps^6*H[{-1, 0, -1, -1, 0, 0}, x])/2 + 
  279*eps^6*H[{-1, 0, -1, 0, 0, 0}, x] + 
  (377*eps^6*H[{-1, 0, 0, -1, 0, 0}, x])/2 - 
  486*eps^6*H[{-1, 0, 0, 0, 0, 0}, x] - 
  (45*eps^6*H[{0, -1, -1, -1, 0, 0}, x])/2 + 
  99*eps^6*H[{0, -1, -1, 0, 0, 0}, x] + 
  (177*eps^6*H[{0, -1, 0, -1, 0, 0}, x])/2 - 
  (567*eps^6*H[{0, -1, 0, 0, 0, 0}, x])/2 + 
  (249*eps^6*H[{0, 0, -1, -1, 0, 0}, x])/2 - 
  279*eps^6*H[{0, 0, -1, 0, 0, 0}, x] - (377*eps^6*H[{0, 0, 0, -1, 0, 0}, x])/
   2 + 486*eps^6*H[{0, 0, 0, 0, 0, 0}, x] - (71*eps^3*Zeta[3])/18 - 
  (859*eps^5*Pi^2*Zeta[3])/72 + (21*eps^4*H[{-1}, x]*Zeta[3])/2 - 
  (255*eps^6*Pi^2*H[{-1}, x]*Zeta[3])/8 - 2*eps^4*H[{0}, x]*Zeta[3] + 
  (97*eps^6*Pi^2*H[{0}, x]*Zeta[3])/4 + (33*eps^5*H[{-1, -1}, x]*Zeta[3])/2 + 
  (27*eps^5*H[{-1, 0}, x]*Zeta[3])/2 - (33*eps^5*H[{0, -1}, x]*Zeta[3])/2 - 
  (27*eps^5*H[{0, 0}, x]*Zeta[3])/2 + (45*eps^6*H[{-1, -1, -1}, x]*Zeta[3])/
   2 + (111*eps^6*H[{-1, -1, 0}, x]*Zeta[3])/2 - 
  (249*eps^6*H[{-1, 0, -1}, x]*Zeta[3])/2 - 99*eps^6*H[{-1, 0, 0}, x]*
   Zeta[3] - (45*eps^6*H[{0, -1, -1}, x]*Zeta[3])/2 - 
  (111*eps^6*H[{0, -1, 0}, x]*Zeta[3])/2 + 
  (249*eps^6*H[{0, 0, -1}, x]*Zeta[3])/2 + 99*eps^6*H[{0, 0, 0}, x]*Zeta[3] + 
  (275*eps^6*Zeta[3]^2)/18 - (1457*eps^5*Zeta[5])/30 - 
  (15*eps^6*H[{-1}, x]*Zeta[5])/2 + (351*eps^6*H[{0}, x]*Zeta[5])/5};

(*   the matrix appearing in differential equations *) 

AtildeA={{-3 Log[x],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{4/3 (Log[x]-Log[1+x]),0,4 Log[1+x],0,0,0,-3 Log[x]+Log[1+x],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{-(Log[x]/6),0,0,-Log[x],0,0,0,-3 Log[x]+2 Log[1+x],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{Log[x]-Log[1+x],0,0,0,0,0,0,0,-3 Log[x]+2 Log[1+x],0,0,0,0,4 Log[1+x],0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{-(Log[x]/3),Log[x]/3,0,0,0,0,0,0,0,0,3 (-Log[x]+Log[1+x]),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{1/4 (-Log[x]+Log[1+x]),0,0,0,0,0,0,0,1/2 (Log[x]-Log[1+x]),0,0,0,0,-Log[1+x],0,0,0,0,0,0,0,0,0,0,0,0},{-(1/12) Log[1+x],0,0,2 Log[1+x],2/3 Log[1+x],0,0,2 Log[1+x],0,0,0,0,0,0,3 (Log[x]-Log[1+x]),Log[1+x],0,0,0,0,0,0,0,0,0,0},{1/3 (Log[x]-Log[1+x]),0,0,8 (-Log[x]+Log[1+x]),8/3 (-Log[x]+Log[1+x]),0,0,0,0,0,0,0,0,0,12 (Log[x]-Log[1+x]),-3 Log[x]+4 Log[1+x],0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{2 (Log[x]-Log[1+x]),0,2/3 (-Log[x]+Log[1+x]),40/9 (-Log[x]+Log[1+x]),0,0,-Log[x]+Log[1+x],24 (-Log[x]+Log[1+x]),2 (-Log[x]+Log[1+x]),2/3 (2 Log[x]+Log[1+x]),0,0,0,8/3 (-Log[x]+Log[1+x]),0,0,0,Log[x]-Log[1+x],2/3 (Log[x]-Log[1+x]),0,0,0,0,0,0,0},{2 (-Log[x]+Log[1+x]),0,4 Log[1+x],8 Log[x]-40/3 Log[1+x],0,0,3/2 (Log[x]-Log[1+x]),24 (Log[x]-Log[1+x]),2 (Log[x]-Log[1+x]),-2 Log[1+x],0,0,0,0,0,0,0,3 Log[1+x],-3 Log[x]+2 Log[1+x],0,0,0,0,0,0,0},{(23 Log[x])/27,(17 Log[x])/54,-(Log[x]/6),-((56 Log[x])/9),-((14 Log[x])/9),Log[x]/6,-Log[x],-((20 Log[x])/3),0,0,-2 Log[x],0,0,0,(8 Log[x])/3,-2 Log[x],-((2 Log[x])/3),0,0,Log[x]+Log[1+x],Log[x]/3,0,0,0,0,0},{-(4/9) (3 Log[x]+4 Log[1+x]),-((4 Log[x])/3)+13/9 Log[1+x],7 Log[1+x],40/3 Log[1+x],4 Log[1+x],2 Log[1+x],3 Log[x],16 Log[1+x],0,0,12 Log[x],0,0,0,-16 Log[1+x],4 Log[1+x],4 Log[1+x],0,0,-12 Log[1+x],-3 Log[x]+Log[1+x],0,0,0,0,0},{4/3 (-Log[x]+Log[1+x]),1/3 (-4 Log[x]+5 Log[1+x]),6 Log[1+x],0,0,0,3 (Log[x]-Log[1+x]),0,0,0,12 (Log[x]-Log[1+x]),-3 Log[1+x],0,0,0,0,0,0,0,0,0,3 (-Log[x]+Log[1+x]),3 Log[1+x],0,0,0},{20/9 (Log[x]-Log[1+x]),1/9 (19 Log[x]-10 Log[1+x]),-2 Log[x],0,0,0,3 (-Log[x]+Log[1+x]),0,0,0,20 (-Log[x]+Log[1+x]),Log[x]+2 Log[1+x],0,0,0,0,0,0,0,0,0,2 (Log[x]-Log[1+x]),Log[x]-2 Log[1+x],0,0,0},{0,-(17/9) Log[1+x],7 Log[1+x],-(40/3) Log[1+x],-(28/9) Log[1+x],-7 Log[1+x],0,0,0,-6 Log[1+x],0,-6 Log[1+x],-2 Log[1+x],0,0,0,4 Log[1+x],0,4 (Log[x]-Log[1+x]),0,4 (-Log[x]+Log[1+x]),2 (Log[x]-Log[1+x]),0,3 (-Log[x]+Log[1+x]),2 Log[1+x],2 Log[1+x]},{-((8 Log[x])/3)+52/9 Log[1+x],1/18 (41 Log[x]-9 Log[1+x]),1/2 (-7 Log[x]-5 Log[1+x]),4/3 (17 Log[x]-25 Log[1+x]),2/9 (7 Log[x]-11 Log[1+x]),1/2 (7 Log[x]+3 Log[1+x]),-3 Log[1+x],48 Log[x]-64 Log[1+x],4 (Log[x]-Log[1+x]),3 Log[x]-Log[1+x],-12 Log[x],3 (Log[x]+Log[1+x]),Log[x]+Log[1+x],0,16 Log[1+x],-4 Log[1+x],-2 (Log[x]+3 Log[1+x]),6 Log[1+x],6 (-Log[x]+Log[1+x]),12 Log[1+x],6 Log[x]-4 Log[1+x],2 (-Log[x]+Log[1+x]),0,2 (Log[x]-Log[1+x]),Log[x]-Log[1+x],-2 Log[1+x]},{28/9 (-Log[x]+Log[1+x]),7/6 (-Log[x]+Log[1+x]),9/2 (Log[x]-Log[1+x]),20/3 (Log[x]-Log[1+x]),22/9 (Log[x]-Log[1+x]),3/2 (Log[x]+Log[1+x]),3 (Log[x]-Log[1+x]),16 (Log[x]-Log[1+x]),0,3 (Log[x]+Log[1+x]),12 (Log[x]-Log[1+x]),0,Log[x]+Log[1+x],0,16 (-Log[x]+Log[1+x]),4 (Log[x]-Log[1+x]),6 (Log[x]-Log[1+x]),0,2 (-Log[x]+Log[1+x]),12 (-Log[x]+Log[1+x]),2 (Log[x]-Log[1+x]),3 (-Log[x]+Log[1+x]),3 (-Log[x]+Log[1+x]),Log[x]-Log[1+x],Log[x]-Log[1+x],0}};


==> resultE.m <==
(*   the results for the master integrals normalized by eq. (2.3)
for the family (E) up weight 6  *) 
resultE= {1 - (eps^2*Pi^2)/4 - (71*eps^4*Pi^4)/160 - 29*eps^3*Zeta[3] + 
  (eps^6*(-11539*Pi^6 + 10172736*Zeta[3]^2))/24192 + 
  (eps^5*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/20, 
 1 - 3*eps*H[{0}, x] + eps^2*(-Pi^2/4 + 9*H[{0, 0}, x]) + 
  eps^3*((3*Pi^2*H[{0}, x])/4 - 27*H[{0, 0, 0}, x] - 29*Zeta[3]) + 
  eps^4*((-71*Pi^4)/160 - (9*Pi^2*H[{0, 0}, x])/4 + 81*H[{0, 0, 0, 0}, x] + 
    87*H[{0}, x]*Zeta[3]) + eps^5*((213*Pi^4*H[{0}, x])/160 + 
    (27*Pi^2*H[{0, 0, 0}, x])/4 - 243*H[{0, 0, 0, 0, 0}, x] - 
    261*H[{0, 0}, x]*Zeta[3] + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/20) + 
  eps^6*((-639*Pi^4*H[{0, 0}, x])/160 - (81*Pi^2*H[{0, 0, 0, 0}, x])/4 + 
    729*H[{0, 0, 0, 0, 0, 0}, x] + 783*H[{0, 0, 0}, x]*Zeta[3] + 
    (-11539*Pi^6 + 10172736*Zeta[3]^2)/24192 - 
    (3*H[{0}, x]*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/20), 
 2/9 - (2*eps*H[{0}, x])/3 + (eps^2*(16*Pi^2 + 192*H[{0, 0}, x]))/96 + 
  eps^3*(-(Pi^2*H[{0}, x])/2 - 6*H[{0, 0, 0}, x] - (46*Zeta[3])/9) + 
  eps^4*((7*Pi^4)/432 + (3*Pi^2*H[{0, 0}, x])/2 + 18*H[{0, 0, 0, 0}, x] + 
    (46*H[{0}, x]*Zeta[3])/3) + 
  eps^6*((-121*Pi^6)/2160 + (7*Pi^4*H[{0, 0}, x])/48 + 
    (27*Pi^2*H[{0, 0, 0, 0}, x])/2 + 162*H[{0, 0, 0, 0, 0, 0}, x] + 
    138*H[{0, 0, 0}, x]*Zeta[3] - (92*Zeta[3]^2)/3 + 
    (32*((239*Pi^6)/20160 - (9*Zeta[3]^2)/8))/9 + 
    (-11539*Pi^6 + 10172736*Zeta[3]^2)/108864 - 
    3*H[{0}, x]*((-43*Pi^2*Zeta[3])/9 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/
       90 - (2*(Pi^2*Zeta[3] - 14*Zeta[5]))/3)) + 
  eps^5*((-7*Pi^4*H[{0}, x])/144 - (9*Pi^2*H[{0, 0, 0}, x])/2 - 
    54*H[{0, 0, 0, 0, 0}, x] - (43*Pi^2*Zeta[3])/9 - 
    46*H[{0, 0}, x]*Zeta[3] + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/90 - 
    (2*(Pi^2*Zeta[3] - 14*Zeta[5]))/3), 1/3 - eps*H[{0}, x] + 
  eps^2*(Pi^2/12 + 3*H[{0, 0}, x]) + 
  eps^3*(-(Pi^2*H[{0}, x])/4 - 9*H[{0, 0, 0}, x] - (23*Zeta[3])/3) + 
  eps^4*((-25*Pi^4)/288 + (3*Pi^2*H[{0, 0}, x])/4 + 27*H[{0, 0, 0, 0}, x] + 
    23*H[{0}, x]*Zeta[3]) + eps^5*((25*Pi^4*H[{0}, x])/96 - 
    (9*Pi^2*H[{0, 0, 0}, x])/4 - 81*H[{0, 0, 0, 0, 0}, x] - 
    (13*Pi^2*Zeta[3])/3 - 69*H[{0, 0}, x]*Zeta[3] + 
    (145*Pi^2*Zeta[3] - 5052*Zeta[5])/60 + 14*Zeta[5]) + 
  eps^6*((-139*Pi^6)/2880 - (25*Pi^4*H[{0, 0}, x])/32 + 
    (27*Pi^2*H[{0, 0, 0, 0}, x])/4 + 243*H[{0, 0, 0, 0, 0, 0}, x] + 
    207*H[{0, 0, 0}, x]*Zeta[3] - 46*Zeta[3]^2 + (191*Pi^6 - 45360*Zeta[3]^2)/
     7560 + (-11539*Pi^6 + 10172736*Zeta[3]^2)/72576 - 
    3*H[{0}, x]*((-13*Pi^2*Zeta[3])/3 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/
       60 + 14*Zeta[5])), -1 + 3*eps*H[{0}, x] + 
  eps^2*(Pi^2/4 - 9*H[{0, 0}, x]) + 
  (3*eps^3*(-16*Pi^2*H[{0}, x] + 576*H[{0, 0, 0}, x] + (832*Zeta[3])/3))/64 + 
  eps^4*((17*Pi^4)/96 + (9*Pi^2*H[{0, 0}, x])/4 - 81*H[{0, 0, 0, 0}, x] - 
    39*H[{0}, x]*Zeta[3]) + eps^5*((-17*Pi^4*H[{0}, x])/32 - 
    (27*Pi^2*H[{0, 0, 0}, x])/4 + 243*H[{0, 0, 0, 0, 0}, x] - 
    4*Pi^2*Zeta[3] + 117*H[{0, 0}, x]*Zeta[3] + 
    8*(Pi^2*Zeta[3] - 24*Zeta[5]) + (-145*Pi^2*Zeta[3] + 5052*Zeta[5])/20) + 
  eps^6*((-377*Pi^6)/945 + (51*Pi^4*H[{0, 0}, x])/32 + 
    (81*Pi^2*H[{0, 0, 0, 0}, x])/4 - 729*H[{0, 0, 0, 0, 0, 0}, x] - 
    351*H[{0, 0, 0}, x]*Zeta[3] + 336*Zeta[3]^2 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/24192 - 
    3*H[{0}, x]*(-4*Pi^2*Zeta[3] + 8*(Pi^2*Zeta[3] - 24*Zeta[5]) + 
      (-145*Pi^2*Zeta[3] + 5052*Zeta[5])/20)), 
 1 - 3*eps*H[{0}, x] + eps^2*(-Pi^2/4 + 9*H[{0, 0}, x]) + 
  eps^3*((3*Pi^2*H[{0}, x])/4 - 27*H[{0, 0, 0}, x] - 23*Zeta[3]) + 
  eps^4*((-11*Pi^4)/32 - (9*Pi^2*H[{0, 0}, x])/4 + 81*H[{0, 0, 0, 0}, x] + 
    69*H[{0}, x]*Zeta[3]) + eps^6*(Pi^6/40 - (99*Pi^4*H[{0, 0}, x])/32 - 
    (81*Pi^2*H[{0, 0, 0, 0}, x])/4 + 729*H[{0, 0, 0, 0, 0, 0}, x] + 
    621*H[{0, 0, 0}, x]*Zeta[3] - 138*Zeta[3]^2 + (19*Pi^6 - 7560*Zeta[3]^2)/
     420 + (-11539*Pi^6 + 10172736*Zeta[3]^2)/24192 - 
    3*H[{0}, x]*((3*Pi^2*Zeta[3])/2 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/20 - 
      3*(Pi^2*Zeta[3] - 14*Zeta[5]))) + 
  eps^5*((33*Pi^4*H[{0}, x])/32 + (27*Pi^2*H[{0, 0, 0}, x])/4 - 
    243*H[{0, 0, 0, 0, 0}, x] + (3*Pi^2*Zeta[3])/2 - 
    207*H[{0, 0}, x]*Zeta[3] + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/20 - 
    3*(Pi^2*Zeta[3] - 14*Zeta[5])), 1/3 + (eps^2*Pi^2)/12 - 
  (25*eps^4*Pi^4)/288 - (23*eps^3*Zeta[3])/3 + 
  eps^6*((-1391*Pi^6)/60480 - 52*Zeta[3]^2 + 
    (-11539*Pi^6 + 10172736*Zeta[3]^2)/72576) + 
  eps^5*((-13*Pi^2*Zeta[3])/3 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/60 + 
    14*Zeta[5]), 1 - (eps^2*Pi^2)/4 - (11*eps^4*Pi^4)/32 - 23*eps^3*Zeta[3] + 
  eps^6*((59*Pi^6)/840 - 156*Zeta[3]^2 + (-11539*Pi^6 + 10172736*Zeta[3]^2)/
     24192) + eps^5*((3*Pi^2*Zeta[3])/2 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/
     20 - 3*(Pi^2*Zeta[3] - 14*Zeta[5])), -32/9 + 4*eps^2*Pi^2 + 
  (8*eps*H[{0}, x])/3 + eps^4*((226*Pi^4)/135 + 4*Pi^2*H[{-1, -1}, x] - 
    (20*Pi^2*H[{-1, 0}, x])/3 - 4*Pi^2*H[{0, -1}, x] + 
    (20*Pi^2*H[{0, 0}, x])/3 + 8*H[{-1, -1, 0, 0}, x] - 
    32*H[{-1, 0, 0, 0}, x] - 8*H[{0, -1, 0, 0}, x] + 32*H[{0, 0, 0, 0}, x] + 
    8*H[{-1}, x]*Zeta[3] - (256*H[{0}, x]*Zeta[3])/3) + 
  (eps^3*(96*Pi^2*H[{-1}, x] + 2*(-56*Pi^2*H[{0}, x] + 96*H[{-1, 0, 0}, x] - 
       96*H[{0, 0, 0}, x] + (3808*Zeta[3])/3)))/24 + 
  eps^5*((5*Pi^4*H[{-1}, x])/9 - (313*Pi^4*H[{0}, x])/180 + 
    4*Pi^2*H[{-1, -1, -1}, x] - (20*Pi^2*H[{-1, -1, 0}, x])/3 - 
    4*Pi^2*H[{-1, 0, -1}, x] + (38*Pi^2*H[{-1, 0, 0}, x])/3 - 
    4*Pi^2*H[{0, -1, -1}, x] + (20*Pi^2*H[{0, -1, 0}, x])/3 + 
    4*Pi^2*H[{0, 0, -1}, x] - (38*Pi^2*H[{0, 0, 0}, x])/3 + 
    8*H[{-1, -1, -1, 0, 0}, x] - 32*H[{-1, -1, 0, 0, 0}, x] - 
    8*H[{-1, 0, -1, 0, 0}, x] + 104*H[{-1, 0, 0, 0, 0}, x] - 
    8*H[{0, -1, -1, 0, 0}, x] + 32*H[{0, -1, 0, 0, 0}, x] + 
    8*H[{0, 0, -1, 0, 0}, x] - 104*H[{0, 0, 0, 0, 0}, x] - 
    (794*Pi^2*Zeta[3])/9 + 8*H[{-1, -1}, x]*Zeta[3] - 
    24*H[{-1, 0}, x]*Zeta[3] - 8*H[{0, -1}, x]*Zeta[3] + 
    24*H[{0, 0}, x]*Zeta[3] - (8*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/45 + 
    (56*Zeta[5])/3) + eps^6*((-26267*Pi^6)/22680 + 
    (5*Pi^4*H[{-1, -1}, x])/9 - (29*Pi^4*H[{-1, 0}, x])/15 - 
    (5*Pi^4*H[{0, -1}, x])/9 + (29*Pi^4*H[{0, 0}, x])/15 + 
    4*Pi^2*H[{-1, -1, -1, -1}, x] - (20*Pi^2*H[{-1, -1, -1, 0}, x])/3 - 
    4*Pi^2*H[{-1, -1, 0, -1}, x] + (38*Pi^2*H[{-1, -1, 0, 0}, x])/3 - 
    4*Pi^2*H[{-1, 0, -1, -1}, x] + (20*Pi^2*H[{-1, 0, -1, 0}, x])/3 + 
    4*Pi^2*H[{-1, 0, 0, -1}, x] - (92*Pi^2*H[{-1, 0, 0, 0}, x])/3 - 
    4*Pi^2*H[{0, -1, -1, -1}, x] + (20*Pi^2*H[{0, -1, -1, 0}, x])/3 + 
    4*Pi^2*H[{0, -1, 0, -1}, x] - (38*Pi^2*H[{0, -1, 0, 0}, x])/3 + 
    4*Pi^2*H[{0, 0, -1, -1}, x] - (20*Pi^2*H[{0, 0, -1, 0}, x])/3 - 
    4*Pi^2*H[{0, 0, 0, -1}, x] + (92*Pi^2*H[{0, 0, 0, 0}, x])/3 + 
    8*H[{-1, -1, -1, -1, 0, 0}, x] - 32*H[{-1, -1, -1, 0, 0, 0}, x] - 
    8*H[{-1, -1, 0, -1, 0, 0}, x] + 104*H[{-1, -1, 0, 0, 0, 0}, x] - 
    8*H[{-1, 0, -1, -1, 0, 0}, x] + 32*H[{-1, 0, -1, 0, 0, 0}, x] + 
    8*H[{-1, 0, 0, -1, 0, 0}, x] - 320*H[{-1, 0, 0, 0, 0, 0}, x] - 
    8*H[{0, -1, -1, -1, 0, 0}, x] + 32*H[{0, -1, -1, 0, 0, 0}, x] + 
    8*H[{0, -1, 0, -1, 0, 0}, x] - 104*H[{0, -1, 0, 0, 0, 0}, x] + 
    8*H[{0, 0, -1, -1, 0, 0}, x] - 32*H[{0, 0, -1, 0, 0, 0}, x] - 
    8*H[{0, 0, 0, -1, 0, 0}, x] + 320*H[{0, 0, 0, 0, 0, 0}, x] + 
    8*H[{-1, -1, -1}, x]*Zeta[3] - 24*H[{-1, -1, 0}, x]*Zeta[3] - 
    8*H[{-1, 0, -1}, x]*Zeta[3] - 160*H[{-1, 0, 0}, x]*Zeta[3] - 
    8*H[{0, -1, -1}, x]*Zeta[3] + 24*H[{0, -1, 0}, x]*Zeta[3] + 
    8*H[{0, 0, -1}, x]*Zeta[3] + 160*H[{0, 0, 0}, x]*Zeta[3] - 
    (208*Zeta[3]^2)/3 + (11539*Pi^6 - 10172736*Zeta[3]^2)/6804 + 
    (H[{0}, x]*(2640*Pi^2*Zeta[3] + (16*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/
        5 - 1344*Zeta[5]))/24 + H[{-1}, x]*(-110*Pi^2*Zeta[3] + 56*Zeta[5])), 
 eps^2*(Pi^2 + 2*H[{0, 0}, x]) + 
  (3*eps^3*((64*Pi^2*H[{-1}, x])/3 - (224*Pi^2*H[{0}, x])/9 + 
     (128*H[{-1, 0, 0}, x])/3 - (320*H[{0, 0, 0}, x])/3 + (128*Zeta[3])/3))/
   32 + eps^4*((4*Pi^4)/45 + 4*Pi^2*H[{-1, -1}, x] - 
    (14*Pi^2*H[{-1, 0}, x])/3 - 4*Pi^2*H[{0, -1}, x] + 
    (31*Pi^2*H[{0, 0}, x])/6 + 8*H[{-1, -1, 0, 0}, x] - 
    20*H[{-1, 0, 0, 0}, x] - 8*H[{0, -1, 0, 0}, x] + 38*H[{0, 0, 0, 0}, x] + 
    8*H[{-1}, x]*Zeta[3] - 12*H[{0}, x]*Zeta[3]) + 
  eps^5*((8*Pi^4*H[{-1}, x])/45 - (3*Pi^4*H[{0}, x])/10 + 
    8*Pi^2*H[{-1, -1, -1}, x] - (28*Pi^2*H[{-1, -1, 0}, x])/3 - 
    8*Pi^2*H[{-1, 0, -1}, x] + (31*Pi^2*H[{-1, 0, 0}, x])/3 - 
    8*Pi^2*H[{0, -1, -1}, x] + (28*Pi^2*H[{0, -1, 0}, x])/3 + 
    8*Pi^2*H[{0, 0, -1}, x] - (71*Pi^2*H[{0, 0, 0}, x])/6 + 
    16*H[{-1, -1, -1, 0, 0}, x] - 40*H[{-1, -1, 0, 0, 0}, x] - 
    16*H[{-1, 0, -1, 0, 0}, x] + 76*H[{-1, 0, 0, 0, 0}, x] - 
    16*H[{0, -1, -1, 0, 0}, x] + 40*H[{0, -1, 0, 0, 0}, x] + 
    16*H[{0, 0, -1, 0, 0}, x] - 130*H[{0, 0, 0, 0, 0}, x] - 28*Pi^2*Zeta[3] + 
    16*H[{-1, -1}, x]*Zeta[3] - 24*H[{-1, 0}, x]*Zeta[3] - 
    16*H[{0, -1}, x]*Zeta[3] - 22*H[{0, 0}, x]*Zeta[3] + 28*Zeta[5]) + 
  eps^6*((-9937*Pi^6)/30240 + (16*Pi^4*H[{-1, -1}, x])/45 - 
    (3*Pi^4*H[{-1, 0}, x])/5 - (16*Pi^4*H[{0, -1}, x])/45 + 
    (19*Pi^4*H[{0, 0}, x])/240 + 16*Pi^2*H[{-1, -1, -1, -1}, x] - 
    (56*Pi^2*H[{-1, -1, -1, 0}, x])/3 - 16*Pi^2*H[{-1, -1, 0, -1}, x] + 
    (62*Pi^2*H[{-1, -1, 0, 0}, x])/3 - 16*Pi^2*H[{-1, 0, -1, -1}, x] + 
    (56*Pi^2*H[{-1, 0, -1, 0}, x])/3 + 16*Pi^2*H[{-1, 0, 0, -1}, x] - 
    (71*Pi^2*H[{-1, 0, 0, 0}, x])/3 - 16*Pi^2*H[{0, -1, -1, -1}, x] + 
    (56*Pi^2*H[{0, -1, -1, 0}, x])/3 + 16*Pi^2*H[{0, -1, 0, -1}, x] - 
    (62*Pi^2*H[{0, -1, 0, 0}, x])/3 + 16*Pi^2*H[{0, 0, -1, -1}, x] - 
    (56*Pi^2*H[{0, 0, -1, 0}, x])/3 - 16*Pi^2*H[{0, 0, 0, -1}, x] + 
    (169*Pi^2*H[{0, 0, 0, 0}, x])/6 + 32*H[{-1, -1, -1, -1, 0, 0}, x] - 
    80*H[{-1, -1, -1, 0, 0, 0}, x] - 32*H[{-1, -1, 0, -1, 0, 0}, x] + 
    152*H[{-1, -1, 0, 0, 0, 0}, x] - 32*H[{-1, 0, -1, -1, 0, 0}, x] + 
    80*H[{-1, 0, -1, 0, 0, 0}, x] + 32*H[{-1, 0, 0, -1, 0, 0}, x] - 
    260*H[{-1, 0, 0, 0, 0, 0}, x] - 32*H[{0, -1, -1, -1, 0, 0}, x] + 
    80*H[{0, -1, -1, 0, 0, 0}, x] + 32*H[{0, -1, 0, -1, 0, 0}, x] - 
    152*H[{0, -1, 0, 0, 0, 0}, x] + 32*H[{0, 0, -1, -1, 0, 0}, x] - 
    80*H[{0, 0, -1, 0, 0, 0}, x] - 32*H[{0, 0, 0, -1, 0, 0}, x] + 
    422*H[{0, 0, 0, 0, 0, 0}, x] + 32*H[{-1, -1, -1}, x]*Zeta[3] - 
    48*H[{-1, -1, 0}, x]*Zeta[3] - 32*H[{-1, 0, -1}, x]*Zeta[3] - 
    44*H[{-1, 0, 0}, x]*Zeta[3] - 32*H[{0, -1, -1}, x]*Zeta[3] + 
    48*H[{0, -1, 0}, x]*Zeta[3] + 32*H[{0, 0, -1}, x]*Zeta[3] + 
    182*H[{0, 0, 0}, x]*Zeta[3] - 104*Zeta[3]^2 + 
    (H[{0}, x]*((16240*Pi^2*Zeta[3])/3 + 90*((-8*Pi^2*Zeta[3])/3 - 
         (224*Zeta[5])/3)))/80 + H[{-1}, x]*(-56*Pi^2*Zeta[3] + 56*Zeta[5])), 
 (eps^2*Pi^2)/9 + (eps^3*(-32*Pi^2*H[{0}, x] - 64*Zeta[3]))/96 + 
  eps^4*((17*Pi^4)/540 + Pi^2*H[{0, 0}, x] + 2*H[{0}, x]*Zeta[3]) + 
  eps^5*((-17*Pi^4*H[{0}, x])/180 - 3*Pi^2*H[{0, 0, 0}, x] - 
    (13*Pi^2*Zeta[3])/6 - 6*H[{0, 0}, x]*Zeta[3] - (46*Zeta[5])/3) + 
  eps^6*((-1277*Pi^6)/38880 + (17*Pi^4*H[{0, 0}, x])/60 + 
    9*Pi^2*H[{0, 0, 0, 0}, x] + 18*H[{0, 0, 0}, x]*Zeta[3] + 
    (50*Zeta[3]^2)/3 + H[{0}, x]*((13*Pi^2*Zeta[3])/2 + 46*Zeta[5])), 
 eps^2*(Pi^2 + 2*H[{0, 0}, x]) + 
  (3*eps^3*((32*Pi^2*H[{-1}, x])/3 - (128*Pi^2*H[{0}, x])/9 + 
     (64*H[{-1, 0, 0}, x])/3 - 64*H[{0, 0, 0}, x] + (64*Zeta[3])/3))/16 + 
  eps^4*((5*Pi^4)/18 + 4*Pi^2*H[{-1, -1}, x] - (16*Pi^2*H[{-1, 0}, x])/3 - 
    6*Pi^2*H[{0, -1}, x] + (15*Pi^2*H[{0, 0}, x])/2 + 
    8*H[{-1, -1, 0, 0}, x] - 24*H[{-1, 0, 0, 0}, x] - 
    12*H[{0, -1, 0, 0}, x] + 54*H[{0, 0, 0, 0}, x] + 8*H[{-1}, x]*Zeta[3] - 
    8*H[{0}, x]*Zeta[3]) + eps^5*((5*Pi^4*H[{-1}, x])/9 - 
    (32*Pi^4*H[{0}, x])/45 + 8*Pi^2*H[{-1, -1, -1}, x] - 
    (32*Pi^2*H[{-1, -1, 0}, x])/3 - 12*Pi^2*H[{-1, 0, -1}, x] + 
    15*Pi^2*H[{-1, 0, 0}, x] - 12*Pi^2*H[{0, -1, -1}, x] + 
    16*Pi^2*H[{0, -1, 0}, x] + 18*Pi^2*H[{0, 0, -1}, x] - 
    21*Pi^2*H[{0, 0, 0}, x] + 16*H[{-1, -1, -1, 0, 0}, x] - 
    48*H[{-1, -1, 0, 0, 0}, x] - 24*H[{-1, 0, -1, 0, 0}, x] + 
    108*H[{-1, 0, 0, 0, 0}, x] - 24*H[{0, -1, -1, 0, 0}, x] + 
    72*H[{0, -1, 0, 0, 0}, x] + 36*H[{0, 0, -1, 0, 0}, x] - 
    216*H[{0, 0, 0, 0, 0}, x] - (88*Pi^2*Zeta[3])/3 + 
    16*H[{-1, -1}, x]*Zeta[3] - 16*H[{-1, 0}, x]*Zeta[3] - 
    24*H[{0, -1}, x]*Zeta[3] - 34*H[{0, 0}, x]*Zeta[3] + 20*Zeta[5]) + 
  eps^6*((-4813*Pi^6)/30240 + (10*Pi^4*H[{-1, -1}, x])/9 - 
    (64*Pi^4*H[{-1, 0}, x])/45 - (5*Pi^4*H[{0, -1}, x])/3 + 
    (299*Pi^4*H[{0, 0}, x])/240 + 16*Pi^2*H[{-1, -1, -1, -1}, x] - 
    (64*Pi^2*H[{-1, -1, -1, 0}, x])/3 - 24*Pi^2*H[{-1, -1, 0, -1}, x] + 
    30*Pi^2*H[{-1, -1, 0, 0}, x] - 24*Pi^2*H[{-1, 0, -1, -1}, x] + 
    32*Pi^2*H[{-1, 0, -1, 0}, x] + 36*Pi^2*H[{-1, 0, 0, -1}, x] - 
    42*Pi^2*H[{-1, 0, 0, 0}, x] - 24*Pi^2*H[{0, -1, -1, -1}, x] + 
    32*Pi^2*H[{0, -1, -1, 0}, x] + 36*Pi^2*H[{0, -1, 0, -1}, x] - 
    45*Pi^2*H[{0, -1, 0, 0}, x] + 36*Pi^2*H[{0, 0, -1, -1}, x] - 
    48*Pi^2*H[{0, 0, -1, 0}, x] - 54*Pi^2*H[{0, 0, 0, -1}, x] + 
    (117*Pi^2*H[{0, 0, 0, 0}, x])/2 + 32*H[{-1, -1, -1, -1, 0, 0}, x] - 
    96*H[{-1, -1, -1, 0, 0, 0}, x] - 48*H[{-1, -1, 0, -1, 0, 0}, x] + 
    216*H[{-1, -1, 0, 0, 0, 0}, x] - 48*H[{-1, 0, -1, -1, 0, 0}, x] + 
    144*H[{-1, 0, -1, 0, 0, 0}, x] + 72*H[{-1, 0, 0, -1, 0, 0}, x] - 
    432*H[{-1, 0, 0, 0, 0, 0}, x] - 48*H[{0, -1, -1, -1, 0, 0}, x] + 
    144*H[{0, -1, -1, 0, 0, 0}, x] + 72*H[{0, -1, 0, -1, 0, 0}, x] - 
    324*H[{0, -1, 0, 0, 0, 0}, x] + 72*H[{0, 0, -1, -1, 0, 0}, x] - 
    216*H[{0, 0, -1, 0, 0, 0}, x] - 108*H[{0, 0, 0, -1, 0, 0}, x] + 
    810*H[{0, 0, 0, 0, 0, 0}, x] + 32*H[{-1, -1, -1}, x]*Zeta[3] - 
    32*H[{-1, -1, 0}, x]*Zeta[3] - 48*H[{-1, 0, -1}, x]*Zeta[3] - 
    68*H[{-1, 0, 0}, x]*Zeta[3] - 48*H[{0, -1, -1}, x]*Zeta[3] + 
    48*H[{0, -1, 0}, x]*Zeta[3] + 72*H[{0, 0, -1}, x]*Zeta[3] + 
    276*H[{0, 0, 0}, x]*Zeta[3] - 112*Zeta[3]^2 + 
    H[{0}, x]*((238*Pi^2*Zeta[3])/3 - 32*Zeta[5]) + 
    H[{-1}, x]*((-176*Pi^2*Zeta[3])/3 + 40*Zeta[5])), 
 -8/3 + 4*eps*H[{0}, x] + eps^2*((10*Pi^2)/3 - 4*H[{0, 0}, x]) + 
  (eps^3*(32*Pi^2*H[{-1}, x] - 56*Pi^2*H[{0}, x] + 64*H[{-1, 0, 0}, x] - 
     32*H[{0, 0, 0}, x] + (1664*Zeta[3])/3))/8 + 
  eps^4*((233*Pi^4)/180 + 4*Pi^2*H[{-1, -1}, x] - 8*Pi^2*H[{-1, 0}, x] - 
    8*Pi^2*H[{0, -1}, x] + 15*Pi^2*H[{0, 0}, x] + 8*H[{-1, -1, 0, 0}, x] - 
    40*H[{-1, 0, 0, 0}, x] - 16*H[{0, -1, 0, 0}, x] + 44*H[{0, 0, 0, 0}, x] + 
    8*H[{-1}, x]*Zeta[3] - 108*H[{0}, x]*Zeta[3]) + 
  eps^5*((3*Pi^4*H[{-1}, x])/5 - (269*Pi^4*H[{0}, x])/120 + 
    4*Pi^2*H[{-1, -1, -1}, x] - 8*Pi^2*H[{-1, -1, 0}, x] - 
    8*Pi^2*H[{-1, 0, -1}, x] + 18*Pi^2*H[{-1, 0, 0}, x] - 
    8*Pi^2*H[{0, -1, -1}, x] + 16*Pi^2*H[{0, -1, 0}, x] + 
    16*Pi^2*H[{0, 0, -1}, x] - 33*Pi^2*H[{0, 0, 0}, x] + 
    8*H[{-1, -1, -1, 0, 0}, x] - 40*H[{-1, -1, 0, 0, 0}, x] - 
    16*H[{-1, 0, -1, 0, 0}, x] + 152*H[{-1, 0, 0, 0, 0}, x] - 
    16*H[{0, -1, -1, 0, 0}, x] + 80*H[{0, -1, 0, 0, 0}, x] + 
    32*H[{0, 0, -1, 0, 0}, x] - 196*H[{0, 0, 0, 0, 0}, x] - 
    (190*Pi^2*Zeta[3])/3 + 8*H[{-1, -1}, x]*Zeta[3] - 
    16*H[{-1, 0}, x]*Zeta[3] - 16*H[{0, -1}, x]*Zeta[3] + 
    124*H[{0, 0}, x]*Zeta[3] - (2*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/15 - 
    88*Zeta[5]) + eps^6*((-859*Pi^6)/945 + (3*Pi^4*H[{-1, -1}, x])/5 - 
    (6*Pi^4*H[{-1, 0}, x])/5 - (6*Pi^4*H[{0, -1}, x])/5 + 
    (413*Pi^4*H[{0, 0}, x])/120 + 4*Pi^2*H[{-1, -1, -1, -1}, x] - 
    8*Pi^2*H[{-1, -1, -1, 0}, x] - 8*Pi^2*H[{-1, -1, 0, -1}, x] + 
    18*Pi^2*H[{-1, -1, 0, 0}, x] - 8*Pi^2*H[{-1, 0, -1, -1}, x] + 
    16*Pi^2*H[{-1, 0, -1, 0}, x] + 16*Pi^2*H[{-1, 0, 0, -1}, x] - 
    42*Pi^2*H[{-1, 0, 0, 0}, x] - 8*Pi^2*H[{0, -1, -1, -1}, x] + 
    16*Pi^2*H[{0, -1, -1, 0}, x] + 16*Pi^2*H[{0, -1, 0, -1}, x] - 
    36*Pi^2*H[{0, -1, 0, 0}, x] + 16*Pi^2*H[{0, 0, -1, -1}, x] - 
    32*Pi^2*H[{0, 0, -1, 0}, x] - 32*Pi^2*H[{0, 0, 0, -1}, x] + 
    75*Pi^2*H[{0, 0, 0, 0}, x] + 8*H[{-1, -1, -1, -1, 0, 0}, x] - 
    40*H[{-1, -1, -1, 0, 0, 0}, x] - 16*H[{-1, -1, 0, -1, 0, 0}, x] + 
    152*H[{-1, -1, 0, 0, 0, 0}, x] - 16*H[{-1, 0, -1, -1, 0, 0}, x] + 
    80*H[{-1, 0, -1, 0, 0, 0}, x] + 32*H[{-1, 0, 0, -1, 0, 0}, x] - 
    520*H[{-1, 0, 0, 0, 0, 0}, x] - 16*H[{0, -1, -1, -1, 0, 0}, x] + 
    80*H[{0, -1, -1, 0, 0, 0}, x] + 32*H[{0, -1, 0, -1, 0, 0}, x] - 
    304*H[{0, -1, 0, 0, 0, 0}, x] + 32*H[{0, 0, -1, -1, 0, 0}, x] - 
    160*H[{0, 0, -1, 0, 0, 0}, x] - 64*H[{0, 0, 0, -1, 0, 0}, x] + 
    716*H[{0, 0, 0, 0, 0, 0}, x] + 8*H[{-1, -1, -1}, x]*Zeta[3] - 
    16*H[{-1, -1, 0}, x]*Zeta[3] - 16*H[{-1, 0, -1}, x]*Zeta[3] - 
    152*H[{-1, 0, 0}, x]*Zeta[3] - 16*H[{0, -1, -1}, x]*Zeta[3] + 
    32*H[{0, -1, 0}, x]*Zeta[3] + 32*H[{0, 0, -1}, x]*Zeta[3] + 
    28*H[{0, 0, 0}, x]*Zeta[3] + 224*Zeta[3]^2 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/9072 + 
    H[{-1}, x]*(-98*Pi^2*Zeta[3] + 24*Zeta[5]) + 
    H[{0}, x]*(144*Pi^2*Zeta[3] + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/5 + 
      120*Zeta[5])), 2*eps^2*(Pi^2 + 2*H[{0, 0}, x]) + 
  (3*eps^3*(32*Pi^2*H[{-1}, x] - 32*Pi^2*H[{0}, x] + 64*H[{-1, 0, 0}, x] - 
     128*H[{0, 0, 0}, x] + 64*Zeta[3]))/16 + 
  eps^4*((7*Pi^4)/10 + 18*Pi^2*H[{-1, -1}, x] - 18*Pi^2*H[{-1, 0}, x] - 
    18*Pi^2*H[{0, -1}, x] + 17*Pi^2*H[{0, 0}, x] + 36*H[{-1, -1, 0, 0}, x] - 
    72*H[{-1, 0, 0, 0}, x] - 36*H[{0, -1, 0, 0}, x] + 
    108*H[{0, 0, 0, 0}, x] + 36*H[{-1}, x]*Zeta[3] - 36*H[{0}, x]*Zeta[3]) + 
  eps^6*((-89*Pi^6)/560 + (63*Pi^4*H[{-1, -1}, x])/10 - 
    (63*Pi^4*H[{-1, 0}, x])/10 - (63*Pi^4*H[{0, -1}, x])/10 + 
    (181*Pi^4*H[{0, 0}, x])/40 + 162*Pi^2*H[{-1, -1, -1, -1}, x] - 
    162*Pi^2*H[{-1, -1, -1, 0}, x] - 162*Pi^2*H[{-1, -1, 0, -1}, x] + 
    153*Pi^2*H[{-1, -1, 0, 0}, x] - 162*Pi^2*H[{-1, 0, -1, -1}, x] + 
    162*Pi^2*H[{-1, 0, -1, 0}, x] + 162*Pi^2*H[{-1, 0, 0, -1}, x] - 
    144*Pi^2*H[{-1, 0, 0, 0}, x] - 162*Pi^2*H[{0, -1, -1, -1}, x] + 
    162*Pi^2*H[{0, -1, -1, 0}, x] + 162*Pi^2*H[{0, -1, 0, -1}, x] - 
    153*Pi^2*H[{0, -1, 0, 0}, x] + 162*Pi^2*H[{0, 0, -1, -1}, x] - 
    162*Pi^2*H[{0, 0, -1, 0}, x] - 162*Pi^2*H[{0, 0, 0, -1}, x] + 
    135*Pi^2*H[{0, 0, 0, 0}, x] + 324*H[{-1, -1, -1, -1, 0, 0}, x] - 
    648*H[{-1, -1, -1, 0, 0, 0}, x] - 324*H[{-1, -1, 0, -1, 0, 0}, x] + 
    972*H[{-1, -1, 0, 0, 0, 0}, x] - 324*H[{-1, 0, -1, -1, 0, 0}, x] + 
    648*H[{-1, 0, -1, 0, 0, 0}, x] + 324*H[{-1, 0, 0, -1, 0, 0}, x] - 
    1296*H[{-1, 0, 0, 0, 0, 0}, x] - 324*H[{0, -1, -1, -1, 0, 0}, x] + 
    648*H[{0, -1, -1, 0, 0, 0}, x] + 324*H[{0, -1, 0, -1, 0, 0}, x] - 
    972*H[{0, -1, 0, 0, 0, 0}, x] + 324*H[{0, 0, -1, -1, 0, 0}, x] - 
    648*H[{0, 0, -1, 0, 0, 0}, x] - 324*H[{0, 0, 0, -1, 0, 0}, x] + 
    1620*H[{0, 0, 0, 0, 0, 0}, x] + 324*H[{-1, -1, -1}, x]*Zeta[3] - 
    324*H[{-1, -1, 0}, x]*Zeta[3] - 324*H[{-1, 0, -1}, x]*Zeta[3] - 
    24*H[{-1, 0, 0}, x]*Zeta[3] - 324*H[{0, -1, -1}, x]*Zeta[3] + 
    324*H[{0, -1, 0}, x]*Zeta[3] + 324*H[{0, 0, -1}, x]*Zeta[3] + 
    372*H[{0, 0, 0}, x]*Zeta[3] - 348*Zeta[3]^2 + 
    (9*H[{-1}, x]*((-4880*Pi^2*Zeta[3])/3 + 2880*Zeta[5]))/80 - 
    (9*H[{0}, x]*((-4880*Pi^2*Zeta[3])/3 + 2880*Zeta[5]))/80) + 
  (3*eps^5*(112*Pi^4*H[{-1}, x] - 112*Pi^4*H[{0}, x] + 
     2*(1440*Pi^2*H[{-1, -1, -1}, x] - 1440*Pi^2*H[{-1, -1, 0}, x] - 
       1440*Pi^2*H[{-1, 0, -1}, x] + 1360*Pi^2*H[{-1, 0, 0}, x] - 
       1440*Pi^2*H[{0, -1, -1}, x] + 1440*Pi^2*H[{0, -1, 0}, x] + 
       1440*Pi^2*H[{0, 0, -1}, x] - 1280*Pi^2*H[{0, 0, 0}, x] + 
       2880*H[{-1, -1, -1, 0, 0}, x] - 5760*H[{-1, -1, 0, 0, 0}, x] - 
       2880*H[{-1, 0, -1, 0, 0}, x] + 8640*H[{-1, 0, 0, 0, 0}, x] - 
       2880*H[{0, -1, -1, 0, 0}, x] + 5760*H[{0, -1, 0, 0, 0}, x] + 
       2880*H[{0, 0, -1, 0, 0}, x] - 11520*H[{0, 0, 0, 0, 0}, x] - 
       (4880*Pi^2*Zeta[3])/3 + 2880*H[{-1, -1}, x]*Zeta[3] - 
       2880*H[{-1, 0}, x]*Zeta[3] - 2880*H[{0, -1}, x]*Zeta[3] - 
       (640*H[{0, 0}, x]*Zeta[3])/3 + 2880*Zeta[5])))/160, 
 (eps^2*Pi^2)/9 + (eps^3*(-32*Pi^2*H[{0}, x] - 128*Zeta[3]))/96 + 
  eps^4*(-Pi^4/90 + Pi^2*H[{0, 0}, x] + 4*H[{0}, x]*Zeta[3]) + 
  eps^5*((Pi^4*H[{0}, x])/30 - 3*Pi^2*H[{0, 0, 0}, x] - (4*Pi^2*Zeta[3])/3 - 
    12*H[{0, 0}, x]*Zeta[3] - 4*Zeta[5]) + 
  eps^6*((-13*Pi^6)/288 - (Pi^4*H[{0, 0}, x])/10 + 
    9*Pi^2*H[{0, 0, 0, 0}, x] + 36*H[{0, 0, 0}, x]*Zeta[3] + 
    (92*Zeta[3]^2)/3 + (32*((811*Pi^6)/40320 + (87*Zeta[3]^2)/8))/9 + 
    (H[{0}, x]*(240*Pi^2*Zeta[3] + 30*((8*Pi^2*Zeta[3])/3 + 32*Zeta[5])))/
     80), 1/9 + (13*eps^2*Pi^2)/108 + (19*eps^4*Pi^4)/480 + 
  (eps^3*Zeta[3])/3 + eps^6*((-469*Pi^6)/9720 - (1040*Zeta[3]^2)/9 + 
    (-11539*Pi^6 + 10172736*Zeta[3]^2)/217728) + 
  (eps^5*(-260*Pi^2*Zeta[3] + 5*(8*Pi^2*Zeta[3] + 
       (145*Pi^2*Zeta[3] - 5052*Zeta[5])/20 + 192*Zeta[5])))/45, 
 2/9 - (2*eps*H[{0}, x])/3 + (eps^2*(16*Pi^2 + 192*H[{0, 0}, x]))/96 + 
  eps^3*(-(Pi^2*H[{0}, x])/2 + (-288*H[{0, 0, 0}, x] - (544*Zeta[3])/3)/48) + 
  eps^4*((83*Pi^4)/2160 + (3*Pi^2*H[{0, 0}, x])/2 + 18*H[{0, 0, 0, 0}, x] + 
    (34*H[{0}, x]*Zeta[3])/3) + eps^5*((-83*Pi^4*H[{0}, x])/720 - 
    (9*Pi^2*H[{0, 0, 0}, x])/2 - 54*H[{0, 0, 0, 0, 0}, x] - 
    (40*Pi^2*Zeta[3])/9 - 34*H[{0, 0}, x]*Zeta[3] + 
    (145*Pi^2*Zeta[3] - 5052*Zeta[5])/90 + (56*Zeta[5])/3) + 
  eps^6*((1087*Pi^6)/45360 + (83*Pi^4*H[{0, 0}, x])/240 + 
    (27*Pi^2*H[{0, 0, 0, 0}, x])/2 + 162*H[{0, 0, 0, 0, 0, 0}, x] + 
    102*H[{0, 0, 0}, x]*Zeta[3] - (184*Zeta[3]^2)/3 + 
    (-11539*Pi^6 + 10172736*Zeta[3]^2)/108864 + 
    H[{0}, x]*((40*Pi^2*Zeta[3])/3 - 56*Zeta[5] + 
      (-145*Pi^2*Zeta[3] + 5052*Zeta[5])/30)), 
 -8/9 - (2*eps^2*Pi^2)/3 + (eps^3*(-96*Pi^2*H[{-1}, x] + 96*Pi^2*H[{0}, x] - 
     192*H[{-1, 0, 0}, x] + 192*H[{0, 0, 0}, x] + (1088*Zeta[3])/3))/24 + 
  eps^4*((59*Pi^4)/180 - 12*Pi^2*H[{-1, -1}, x] + (40*Pi^2*H[{-1, 0}, x])/3 + 
    12*Pi^2*H[{0, -1}, x] - (40*Pi^2*H[{0, 0}, x])/3 - 
    24*H[{-1, -1, 0, 0}, x] + 56*H[{-1, 0, 0, 0}, x] + 
    24*H[{0, -1, 0, 0}, x] - 56*H[{0, 0, 0, 0}, x] - 24*H[{-1}, x]*Zeta[3] + 
    24*H[{0}, x]*Zeta[3]) + eps^6*((418*Pi^6)/8505 - 
    (28*Pi^4*H[{-1, -1}, x])/9 + (151*Pi^4*H[{-1, 0}, x])/45 + 
    (28*Pi^4*H[{0, -1}, x])/9 - (151*Pi^4*H[{0, 0}, x])/45 - 
    60*Pi^2*H[{-1, -1, -1, -1}, x] + (232*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 
    84*Pi^2*H[{-1, -1, 0, -1}, x] - (298*Pi^2*H[{-1, -1, 0, 0}, x])/3 + 
    76*Pi^2*H[{-1, 0, -1, -1}, x] - (296*Pi^2*H[{-1, 0, -1, 0}, x])/3 - 
    108*Pi^2*H[{-1, 0, 0, -1}, x] + (334*Pi^2*H[{-1, 0, 0, 0}, x])/3 + 
    60*Pi^2*H[{0, -1, -1, -1}, x] - (232*Pi^2*H[{0, -1, -1, 0}, x])/3 - 
    84*Pi^2*H[{0, -1, 0, -1}, x] + (298*Pi^2*H[{0, -1, 0, 0}, x])/3 - 
    76*Pi^2*H[{0, 0, -1, -1}, x] + (296*Pi^2*H[{0, 0, -1, 0}, x])/3 + 
    108*Pi^2*H[{0, 0, 0, -1}, x] - (334*Pi^2*H[{0, 0, 0, 0}, x])/3 - 
    120*H[{-1, -1, -1, -1, 0, 0}, x] + 344*H[{-1, -1, -1, 0, 0, 0}, x] + 
    168*H[{-1, -1, 0, -1, 0, 0}, x] - 704*H[{-1, -1, 0, 0, 0, 0}, x] + 
    152*H[{-1, 0, -1, -1, 0, 0}, x] - 440*H[{-1, 0, -1, 0, 0, 0}, x] - 
    216*H[{-1, 0, 0, -1, 0, 0}, x] + 1136*H[{-1, 0, 0, 0, 0, 0}, x] + 
    120*H[{0, -1, -1, -1, 0, 0}, x] - 344*H[{0, -1, -1, 0, 0, 0}, x] - 
    168*H[{0, -1, 0, -1, 0, 0}, x] + 704*H[{0, -1, 0, 0, 0, 0}, x] - 
    152*H[{0, 0, -1, -1, 0, 0}, x] + 440*H[{0, 0, -1, 0, 0, 0}, x] + 
    216*H[{0, 0, 0, -1, 0, 0}, x] - 1136*H[{0, 0, 0, 0, 0, 0}, x] - 
    120*H[{-1, -1, -1}, x]*Zeta[3] + 128*H[{-1, -1, 0}, x]*Zeta[3] + 
    152*H[{-1, 0, -1}, x]*Zeta[3] + 48*H[{-1, 0, 0}, x]*Zeta[3] + 
    120*H[{0, -1, -1}, x]*Zeta[3] - 128*H[{0, -1, 0}, x]*Zeta[3] - 
    152*H[{0, 0, -1}, x]*Zeta[3] - 48*H[{0, 0, 0}, x]*Zeta[3] + 
    300*Zeta[3]^2 + (11539*Pi^6 - 10172736*Zeta[3]^2)/27216 + 
    (H[{-1}, x]*(1544*Pi^2*Zeta[3] - 2016*Zeta[5]))/12 - 
    (H[{0}, x]*(1544*Pi^2*Zeta[3] - 2016*Zeta[5]))/12) + 
  eps^5*((-8*Pi^4*H[{-1}, x])/9 + (8*Pi^4*H[{0}, x])/9 - 
    28*Pi^2*H[{-1, -1, -1}, x] + (104*Pi^2*H[{-1, -1, 0}, x])/3 + 
    36*Pi^2*H[{-1, 0, -1}, x] - (118*Pi^2*H[{-1, 0, 0}, x])/3 + 
    28*Pi^2*H[{0, -1, -1}, x] - (104*Pi^2*H[{0, -1, 0}, x])/3 - 
    36*Pi^2*H[{0, 0, -1}, x] + (118*Pi^2*H[{0, 0, 0}, x])/3 - 
    56*H[{-1, -1, -1, 0, 0}, x] + 152*H[{-1, -1, 0, 0, 0}, x] + 
    72*H[{-1, 0, -1, 0, 0}, x] - 272*H[{-1, 0, 0, 0, 0}, x] + 
    56*H[{0, -1, -1, 0, 0}, x] - 152*H[{0, -1, 0, 0, 0}, x] - 
    72*H[{0, 0, -1, 0, 0}, x] + 272*H[{0, 0, 0, 0, 0}, x] + 
    (284*Pi^2*Zeta[3])/9 - 56*H[{-1, -1}, x]*Zeta[3] + 
    64*H[{-1, 0}, x]*Zeta[3] + 56*H[{0, -1}, x]*Zeta[3] - 
    64*H[{0, 0}, x]*Zeta[3] - (2*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/45 - 
    64*Zeta[5]), -8/9 - (10*eps^2*Pi^2)/9 + 
  (eps^3*(-96*Pi^2*H[{-1}, x] + 96*Pi^2*H[{0}, x] - 192*H[{-1, 0, 0}, x] + 
     192*H[{0, 0, 0}, x] + (160*Zeta[3])/3))/12 + 
  eps^4*((-43*Pi^4)/60 - 32*Pi^2*H[{-1, -1}, x] + 32*Pi^2*H[{-1, 0}, x] + 
    32*Pi^2*H[{0, -1}, x] - 32*Pi^2*H[{0, 0}, x] - 64*H[{-1, -1, 0, 0}, x] + 
    128*H[{-1, 0, 0, 0}, x] + 64*H[{0, -1, 0, 0}, x] - 
    128*H[{0, 0, 0, 0}, x] - 64*H[{-1}, x]*Zeta[3] + 64*H[{0}, x]*Zeta[3]) + 
  eps^5*((-18*Pi^4*H[{-1}, x])/5 + (18*Pi^4*H[{0}, x])/5 - 
    104*Pi^2*H[{-1, -1, -1}, x] + 112*Pi^2*H[{-1, -1, 0}, x] + 
    112*Pi^2*H[{-1, 0, -1}, x] - 108*Pi^2*H[{-1, 0, 0}, x] + 
    104*Pi^2*H[{0, -1, -1}, x] - 112*Pi^2*H[{0, -1, 0}, x] - 
    112*Pi^2*H[{0, 0, -1}, x] + 108*Pi^2*H[{0, 0, 0}, x] - 
    208*H[{-1, -1, -1, 0, 0}, x] + 464*H[{-1, -1, 0, 0, 0}, x] + 
    224*H[{-1, 0, -1, 0, 0}, x] - 688*H[{-1, 0, 0, 0, 0}, x] + 
    208*H[{0, -1, -1, 0, 0}, x] - 464*H[{0, -1, 0, 0, 0}, x] - 
    224*H[{0, 0, -1, 0, 0}, x] + 688*H[{0, 0, 0, 0, 0}, x] + 
    36*Pi^2*Zeta[3] - 208*H[{-1, -1}, x]*Zeta[3] + 
    224*H[{-1, 0}, x]*Zeta[3] + 208*H[{0, -1}, x]*Zeta[3] - 
    224*H[{0, 0}, x]*Zeta[3] - (2*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/45 - 
    (664*Zeta[5])/3) + eps^6*((-1271*Pi^6)/1080 - 12*Pi^4*H[{-1, -1}, x] + 
    (178*Pi^4*H[{-1, 0}, x])/15 + 12*Pi^4*H[{0, -1}, x] - 
    (178*Pi^4*H[{0, 0}, x])/15 - 320*Pi^2*H[{-1, -1, -1, -1}, x] + 
    352*Pi^2*H[{-1, -1, -1, 0}, x] + 352*Pi^2*H[{-1, -1, 0, -1}, x] - 
    360*Pi^2*H[{-1, -1, 0, 0}, x] + 328*Pi^2*H[{-1, 0, -1, -1}, x] - 
    368*Pi^2*H[{-1, 0, -1, 0}, x] - 368*Pi^2*H[{-1, 0, 0, -1}, x] + 
    336*Pi^2*H[{-1, 0, 0, 0}, x] + 320*Pi^2*H[{0, -1, -1, -1}, x] - 
    352*Pi^2*H[{0, -1, -1, 0}, x] - 352*Pi^2*H[{0, -1, 0, -1}, x] + 
    360*Pi^2*H[{0, -1, 0, 0}, x] - 328*Pi^2*H[{0, 0, -1, -1}, x] + 
    368*Pi^2*H[{0, 0, -1, 0}, x] + 368*Pi^2*H[{0, 0, 0, -1}, x] - 
    336*Pi^2*H[{0, 0, 0, 0}, x] - 640*H[{-1, -1, -1, -1, 0, 0}, x] + 
    1472*H[{-1, -1, -1, 0, 0, 0}, x] + 704*H[{-1, -1, 0, -1, 0, 0}, x] - 
    2368*H[{-1, -1, 0, 0, 0, 0}, x] + 656*H[{-1, 0, -1, -1, 0, 0}, x] - 
    1552*H[{-1, 0, -1, 0, 0, 0}, x] - 736*H[{-1, 0, 0, -1, 0, 0}, x] + 
    3104*H[{-1, 0, 0, 0, 0, 0}, x] + 640*H[{0, -1, -1, -1, 0, 0}, x] - 
    1472*H[{0, -1, -1, 0, 0, 0}, x] - 704*H[{0, -1, 0, -1, 0, 0}, x] + 
    2368*H[{0, -1, 0, 0, 0, 0}, x] - 656*H[{0, 0, -1, -1, 0, 0}, x] + 
    1552*H[{0, 0, -1, 0, 0, 0}, x] + 736*H[{0, 0, 0, -1, 0, 0}, x] - 
    3104*H[{0, 0, 0, 0, 0, 0}, x] - 640*H[{-1, -1, -1}, x]*Zeta[3] + 
    704*H[{-1, -1, 0}, x]*Zeta[3] + 656*H[{-1, 0, -1}, x]*Zeta[3] - 
    368*H[{-1, 0, 0}, x]*Zeta[3] + 640*H[{0, -1, -1}, x]*Zeta[3] - 
    704*H[{0, -1, 0}, x]*Zeta[3] - 656*H[{0, 0, -1}, x]*Zeta[3] + 
    368*H[{0, 0, 0}, x]*Zeta[3] + (1472*Zeta[3]^2)/3 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/27216 + 
    H[{0}, x]*(-208*Pi^2*Zeta[3] + 600*Zeta[5]) - 
    (3*H[{-1}, x]*((-4480*Pi^2*Zeta[3])/3 + 
       5*((64*Pi^2*Zeta[3])/3 + 800*Zeta[5])))/20), 
 (-4*eps^5*(Pi^2*Zeta[3] + 60*Zeta[5]))/3 + 
  eps^6*((-119*Pi^6)/270 - 124*Zeta[3]^2 + 
    4*H[{0}, x]*(Pi^2*Zeta[3] + 60*Zeta[5])), 
 (2*eps^4*(17*Pi^4 + 180*Pi^2*H[{-1, -1}, x] - 120*Pi^2*H[{-1, 0}, x] - 
     180*Pi^2*H[{0, -1}, x] + 120*Pi^2*H[{0, 0}, x] + 
     360*H[{-1, -1, 0, 0}, x] - 360*H[{-1, 0, 0, 0}, x] - 
     360*H[{0, -1, 0, 0}, x] + 360*H[{0, 0, 0, 0}, x] + 
     360*H[{-1}, x]*Zeta[3] - 360*H[{0}, x]*Zeta[3]))/45 + 
  eps^6*((1133*Pi^6)/1890 + (14*Pi^4*H[{-1, -1}, x])/45 + 
    (14*Pi^4*H[{-1, 0}, x])/3 + (94*Pi^4*H[{0, -1}, x])/45 + 
    (302*Pi^4*H[{0, 0}, x])/15 + 56*Pi^2*H[{-1, -1, -1, -1}, x] - 
    (184*Pi^2*H[{-1, -1, -1, 0}, x])/3 - 56*Pi^2*H[{-1, -1, 0, -1}, x] + 
    (172*Pi^2*H[{-1, -1, 0, 0}, x])/3 - 8*Pi^2*H[{-1, 0, -1, -1}, x] + 
    (88*Pi^2*H[{-1, 0, -1, 0}, x])/3 + 8*Pi^2*H[{-1, 0, 0, -1}, x] - 
    (4*Pi^2*H[{-1, 0, 0, 0}, x])/3 - 200*Pi^2*H[{0, -1, -1, -1}, x] + 
    (616*Pi^2*H[{0, -1, -1, 0}, x])/3 + 200*Pi^2*H[{0, -1, 0, -1}, x] - 
    (460*Pi^2*H[{0, -1, 0, 0}, x])/3 + 440*Pi^2*H[{0, 0, -1, -1}, x] - 
    (1096*Pi^2*H[{0, 0, -1, 0}, x])/3 - 440*Pi^2*H[{0, 0, 0, -1}, x] + 
    (868*Pi^2*H[{0, 0, 0, 0}, x])/3 + 112*H[{-1, -1, -1, -1, 0, 0}, x] - 
    256*H[{-1, -1, -1, 0, 0, 0}, x] - 112*H[{-1, -1, 0, -1, 0, 0}, x] + 
    400*H[{-1, -1, 0, 0, 0, 0}, x] - 16*H[{-1, 0, -1, -1, 0, 0}, x] + 
    160*H[{-1, 0, -1, 0, 0, 0}, x] + 16*H[{-1, 0, 0, -1, 0, 0}, x] - 
    304*H[{-1, 0, 0, 0, 0, 0}, x] - 400*H[{0, -1, -1, -1, 0, 0}, x] + 
    832*H[{0, -1, -1, 0, 0, 0}, x] + 400*H[{0, -1, 0, -1, 0, 0}, x] - 
    976*H[{0, -1, 0, 0, 0, 0}, x] + 880*H[{0, 0, -1, -1, 0, 0}, x] - 
    1312*H[{0, 0, -1, 0, 0, 0}, x] - 880*H[{0, 0, 0, -1, 0, 0}, x] + 
    1456*H[{0, 0, 0, 0, 0, 0}, x] + 112*H[{-1, -1, -1}, x]*Zeta[3] - 
    144*H[{-1, -1, 0}, x]*Zeta[3] - 16*H[{-1, 0, -1}, x]*Zeta[3] + 
    48*H[{-1, 0, 0}, x]*Zeta[3] - 400*H[{0, -1, -1}, x]*Zeta[3] + 
    432*H[{0, -1, 0}, x]*Zeta[3] + 880*H[{0, 0, -1}, x]*Zeta[3] - 
    912*H[{0, 0, 0}, x]*Zeta[3] + 256*Zeta[3]^2 + 
    H[{0}, x]*(-204*Pi^2*Zeta[3] - 544*Zeta[5]) + 
    H[{-1}, x]*(-84*Pi^2*Zeta[3] - 32*Zeta[5])) + 
  eps^5*((-2*Pi^4*H[{-1}, x])/5 - (62*Pi^4*H[{0}, x])/15 + 
    24*Pi^2*H[{-1, -1, -1}, x] - 24*Pi^2*H[{-1, -1, 0}, x] - 
    24*Pi^2*H[{-1, 0, -1}, x] + 16*Pi^2*H[{-1, 0, 0}, x] - 
    72*Pi^2*H[{0, -1, -1}, x] + 56*Pi^2*H[{0, -1, 0}, x] + 
    72*Pi^2*H[{0, 0, -1}, x] - 48*Pi^2*H[{0, 0, 0}, x] + 
    48*H[{-1, -1, -1, 0, 0}, x] - 96*H[{-1, -1, 0, 0, 0}, x] - 
    48*H[{-1, 0, -1, 0, 0}, x] + 96*H[{-1, 0, 0, 0, 0}, x] - 
    144*H[{0, -1, -1, 0, 0}, x] + 192*H[{0, -1, 0, 0, 0}, x] + 
    144*H[{0, 0, -1, 0, 0}, x] - 192*H[{0, 0, 0, 0, 0}, x] + 
    48*Pi^2*Zeta[3] + 48*H[{-1, -1}, x]*Zeta[3] - 48*H[{-1, 0}, x]*Zeta[3] - 
    144*H[{0, -1}, x]*Zeta[3] + 144*H[{0, 0}, x]*Zeta[3] + 96*Zeta[5]), 
 -1 + 4*eps*H[{0}, x] + eps^2*((-13*Pi^2)/12 - 16*H[{0, 0}, x]) + 
  (eps^3*(-128*Pi^2*H[{-1}, x] + (208*Pi^2*H[{0}, x])/3 - 
     256*H[{-1, 0, 0}, x] + 1024*H[{0, 0, 0}, x] + 80*Zeta[3]))/16 + 
  eps^4*((-331*Pi^4)/480 - 32*Pi^2*H[{-1, -1}, x] + 
    (88*Pi^2*H[{-1, 0}, x])/3 + 32*Pi^2*H[{0, -1}, x] - 
    (52*Pi^2*H[{0, 0}, x])/3 - 64*H[{-1, -1, 0, 0}, x] + 
    112*H[{-1, 0, 0, 0}, x] + 64*H[{0, -1, 0, 0}, x] - 
    256*H[{0, 0, 0, 0}, x] - 64*H[{-1}, x]*Zeta[3] - 20*H[{0}, x]*Zeta[3]) + 
  eps^6*((-6227*Pi^6)/7560 - (92*Pi^4*H[{-1, -1}, x])/45 - 
    (104*Pi^4*H[{-1, 0}, x])/15 - (16*Pi^4*H[{0, -1}, x])/45 - 
    (331*Pi^4*H[{0, 0}, x])/30 - 176*Pi^2*H[{-1, -1, -1, -1}, x] + 
    (592*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 176*Pi^2*H[{-1, -1, 0, -1}, x] - 
    (592*Pi^2*H[{-1, -1, 0, 0}, x])/3 + 80*Pi^2*H[{-1, 0, -1, -1}, x] - 
    (400*Pi^2*H[{-1, 0, -1, 0}, x])/3 - 80*Pi^2*H[{-1, 0, 0, -1}, x] + 
    (292*Pi^2*H[{-1, 0, 0, 0}, x])/3 + 320*Pi^2*H[{0, -1, -1, -1}, x] - 
    (1024*Pi^2*H[{0, -1, -1, 0}, x])/3 - 320*Pi^2*H[{0, -1, 0, -1}, x] + 
    (880*Pi^2*H[{0, -1, 0, 0}, x])/3 - 512*Pi^2*H[{0, 0, -1, -1}, x] + 
    (1408*Pi^2*H[{0, 0, -1, 0}, x])/3 + 512*Pi^2*H[{0, 0, 0, -1}, x] - 
    (832*Pi^2*H[{0, 0, 0, 0}, x])/3 - 352*H[{-1, -1, -1, -1, 0, 0}, x] + 
    832*H[{-1, -1, -1, 0, 0, 0}, x] + 352*H[{-1, -1, 0, -1, 0, 0}, x] - 
    1408*H[{-1, -1, 0, 0, 0, 0}, x] + 160*H[{-1, 0, -1, -1, 0, 0}, x] - 
    640*H[{-1, 0, -1, 0, 0, 0}, x] - 160*H[{-1, 0, 0, -1, 0, 0}, x] + 
    1648*H[{-1, 0, 0, 0, 0, 0}, x] + 640*H[{0, -1, -1, -1, 0, 0}, x] - 
    1408*H[{0, -1, -1, 0, 0, 0}, x] - 640*H[{0, -1, 0, -1, 0, 0}, x] + 
    1984*H[{0, -1, 0, 0, 0, 0}, x] - 1024*H[{0, 0, -1, -1, 0, 0}, x] + 
    1792*H[{0, 0, -1, 0, 0, 0}, x] + 1024*H[{0, 0, 0, -1, 0, 0}, x] - 
    4096*H[{0, 0, 0, 0, 0, 0}, x] - 352*H[{-1, -1, -1}, x]*Zeta[3] + 
    480*H[{-1, -1, 0}, x]*Zeta[3] + 160*H[{-1, 0, -1}, x]*Zeta[3] + 
    80*H[{-1, 0, 0}, x]*Zeta[3] + 640*H[{0, -1, -1}, x]*Zeta[3] - 
    768*H[{0, -1, 0}, x]*Zeta[3] - 1024*H[{0, 0, -1}, x]*Zeta[3] - 
    320*H[{0, 0, 0}, x]*Zeta[3] + 408*Zeta[3]^2 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/24192 + 
    H[{-1}, x]*(392*Pi^2*Zeta[3] - 160*Zeta[5]) + 
    H[{0}, x]*((-152*Pi^2*Zeta[3])/3 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/5 + 
      960*Zeta[5])) + eps^5*((4*Pi^4*H[{-1}, x])/45 + 
    (331*Pi^4*H[{0}, x])/120 - 80*Pi^2*H[{-1, -1, -1}, x] + 
    (256*Pi^2*H[{-1, -1, 0}, x])/3 + 80*Pi^2*H[{-1, 0, -1}, x] - 
    (220*Pi^2*H[{-1, 0, 0}, x])/3 + 128*Pi^2*H[{0, -1, -1}, x] - 
    (352*Pi^2*H[{0, -1, 0}, x])/3 - 128*Pi^2*H[{0, 0, -1}, x] + 
    (208*Pi^2*H[{0, 0, 0}, x])/3 - 160*H[{-1, -1, -1, 0, 0}, x] + 
    352*H[{-1, -1, 0, 0, 0}, x] + 160*H[{-1, 0, -1, 0, 0}, x] - 
    496*H[{-1, 0, 0, 0, 0}, x] + 256*H[{0, -1, -1, 0, 0}, x] - 
    448*H[{0, -1, 0, 0, 0}, x] - 256*H[{0, 0, -1, 0, 0}, x] + 
    1024*H[{0, 0, 0, 0, 0}, x] + (38*Pi^2*Zeta[3])/3 - 
    160*H[{-1, -1}, x]*Zeta[3] + 192*H[{-1, 0}, x]*Zeta[3] + 
    256*H[{0, -1}, x]*Zeta[3] + 80*H[{0, 0}, x]*Zeta[3] - 240*Zeta[5] + 
    (-145*Pi^2*Zeta[3] + 5052*Zeta[5])/20), 
 (2*eps^5*(17*Pi^4*H[{0}, x] + 30*(Pi^2*H[{0, -1, 0}, x] - 
       3*Pi^2*H[{0, 0, -1}, x] + Pi^2*H[{0, 0, 0}, x] + 
       6*H[{0, -1, 0, 0, 0}, x] - 6*H[{0, 0, -1, 0, 0}, x] - 5*Pi^2*Zeta[3] - 
       18*H[{0, 0}, x]*Zeta[3] - 60*Zeta[5])))/45 + 
  eps^6*((-1093*Pi^6)/1134 + (34*Pi^4*H[{-1, 0}, x])/9 - 
    (23*Pi^4*H[{0, 0}, x])/5 + (20*Pi^2*H[{-1, 0, -1, 0}, x])/3 - 
    20*Pi^2*H[{-1, 0, 0, -1}, x] + (20*Pi^2*H[{-1, 0, 0, 0}, x])/3 + 
    4*Pi^2*H[{0, -1, -1, 0}, x] + 4*Pi^2*H[{0, -1, 0, -1}, x] - 
    8*Pi^2*H[{0, -1, 0, 0}, x] - 12*Pi^2*H[{0, 0, -1, -1}, x] + 
    (8*Pi^2*H[{0, 0, -1, 0}, x])/3 + 32*Pi^2*H[{0, 0, 0, -1}, x] - 
    (32*Pi^2*H[{0, 0, 0, 0}, x])/3 + 40*H[{-1, 0, -1, 0, 0, 0}, x] - 
    40*H[{-1, 0, 0, -1, 0, 0}, x] + 24*H[{0, -1, -1, 0, 0, 0}, x] + 
    8*H[{0, -1, 0, -1, 0, 0}, x] - 64*H[{0, -1, 0, 0, 0, 0}, x] - 
    24*H[{0, 0, -1, -1, 0, 0}, x] - 8*H[{0, 0, -1, 0, 0, 0}, x] + 
    64*H[{0, 0, 0, -1, 0, 0}, x] - (100*Pi^2*H[{-1}, x]*Zeta[3])/3 - 
    120*H[{-1, 0, 0}, x]*Zeta[3] + 8*H[{0, -1, 0}, x]*Zeta[3] - 
    24*H[{0, 0, -1}, x]*Zeta[3] + 176*H[{0, 0, 0}, x]*Zeta[3] - 
    80*Zeta[3]^2 - 400*H[{-1}, x]*Zeta[5] + 
    (H[{0}, x]*(2080*Pi^2*Zeta[3] + 20160*Zeta[5]))/60), 
 -4/9 + (4*eps*H[{0}, x])/3 + eps^2*((-25*Pi^2)/27 - 4*H[{0, 0}, x]) + 
  eps^3*(-4*Pi^2*H[{-1}, x] + (25*Pi^2*H[{0}, x])/9 - 8*H[{-1, 0, 0}, x] + 
    12*H[{0, 0, 0}, x] - 4*Zeta[3]) + 
  eps^4*((-5*Pi^4)/8 - 12*Pi^2*H[{-1, -1}, x] + (28*Pi^2*H[{-1, 0}, x])/3 + 
    12*Pi^2*H[{0, -1}, x] - (25*Pi^2*H[{0, 0}, x])/3 - 
    24*H[{-1, -1, 0, 0}, x] + 32*H[{-1, 0, 0, 0}, x] + 
    24*H[{0, -1, 0, 0}, x] - 36*H[{0, 0, 0, 0}, x] - 24*H[{-1}, x]*Zeta[3] + 
    12*H[{0}, x]*Zeta[3]) + eps^6*((-36989*Pi^6)/68040 + 
    (31*Pi^4*H[{-1, -1}, x])/45 + (179*Pi^4*H[{-1, 0}, x])/45 + 
    (Pi^4*H[{0, -1}, x])/3 - (45*Pi^4*H[{0, 0}, x])/8 - 
    60*Pi^2*H[{-1, -1, -1, -1}, x] + (172*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 
    36*Pi^2*H[{-1, -1, 0, -1}, x] - 38*Pi^2*H[{-1, -1, 0, 0}, x] + 
    52*Pi^2*H[{-1, 0, -1, -1}, x] - (100*Pi^2*H[{-1, 0, -1, 0}, x])/3 - 
    44*Pi^2*H[{-1, 0, 0, -1}, x] + 28*Pi^2*H[{-1, 0, 0, 0}, x] + 
    84*Pi^2*H[{0, -1, -1, -1}, x] - 76*Pi^2*H[{0, -1, -1, 0}, x] - 
    60*Pi^2*H[{0, -1, 0, -1}, x] + 46*Pi^2*H[{0, -1, 0, 0}, x] - 
    108*Pi^2*H[{0, 0, -1, -1}, x] + 84*Pi^2*H[{0, 0, -1, 0}, x] + 
    108*Pi^2*H[{0, 0, 0, -1}, x] - 75*Pi^2*H[{0, 0, 0, 0}, x] - 
    120*H[{-1, -1, -1, -1, 0, 0}, x] + 224*H[{-1, -1, -1, 0, 0, 0}, x] + 
    72*H[{-1, -1, 0, -1, 0, 0}, x] - 264*H[{-1, -1, 0, 0, 0, 0}, x] + 
    104*H[{-1, 0, -1, -1, 0, 0}, x] - 96*H[{-1, 0, -1, 0, 0, 0}, x] - 
    88*H[{-1, 0, 0, -1, 0, 0}, x] + 176*H[{-1, 0, 0, 0, 0, 0}, x] + 
    168*H[{0, -1, -1, -1, 0, 0}, x] - 288*H[{0, -1, -1, 0, 0, 0}, x] - 
    120*H[{0, -1, 0, -1, 0, 0}, x] + 264*H[{0, -1, 0, 0, 0, 0}, x] - 
    216*H[{0, 0, -1, -1, 0, 0}, x] + 288*H[{0, 0, -1, 0, 0, 0}, x] + 
    216*H[{0, 0, 0, -1, 0, 0}, x] - 324*H[{0, 0, 0, 0, 0, 0}, x] - 
    120*H[{-1, -1, -1}, x]*Zeta[3] + 200*H[{-1, -1, 0}, x]*Zeta[3] + 
    104*H[{-1, 0, -1}, x]*Zeta[3] - 80*H[{-1, 0, 0}, x]*Zeta[3] + 
    168*H[{0, -1, -1}, x]*Zeta[3] - 216*H[{0, -1, 0}, x]*Zeta[3] - 
    216*H[{0, 0, -1}, x]*Zeta[3] + 108*H[{0, 0, 0}, x]*Zeta[3] + 
    (2744*Zeta[3]^2)/9 + (11539*Pi^6 - 10172736*Zeta[3]^2)/54432 + 
    H[{-1}, x]*((238*Pi^2*Zeta[3])/3 - 648*Zeta[5]) + 
    H[{0}, x]*((-218*Pi^2*Zeta[3])/3 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/15 + 
      760*Zeta[5])) + eps^5*(-(Pi^4*H[{-1}, x])/9 + (15*Pi^4*H[{0}, x])/8 - 
    28*Pi^2*H[{-1, -1, -1}, x] + (76*Pi^2*H[{-1, -1, 0}, x])/3 + 
    20*Pi^2*H[{-1, 0, -1}, x] - (46*Pi^2*H[{-1, 0, 0}, x])/3 + 
    36*Pi^2*H[{0, -1, -1}, x] - 28*Pi^2*H[{0, -1, 0}, x] - 
    36*Pi^2*H[{0, 0, -1}, x] + 25*Pi^2*H[{0, 0, 0}, x] - 
    56*H[{-1, -1, -1, 0, 0}, x] + 96*H[{-1, -1, 0, 0, 0}, x] + 
    40*H[{-1, 0, -1, 0, 0}, x] - 88*H[{-1, 0, 0, 0, 0}, x] + 
    72*H[{0, -1, -1, 0, 0}, x] - 96*H[{0, -1, 0, 0, 0}, x] - 
    72*H[{0, 0, -1, 0, 0}, x] + 108*H[{0, 0, 0, 0, 0}, x] + 
    (218*Pi^2*Zeta[3])/9 - 56*H[{-1, -1}, x]*Zeta[3] + 
    72*H[{-1, 0}, x]*Zeta[3] + 72*H[{0, -1}, x]*Zeta[3] - 
    36*H[{0, 0}, x]*Zeta[3] - (760*Zeta[5])/3 + 
    (-145*Pi^2*Zeta[3] + 5052*Zeta[5])/45), -32/9 + 4*eps^2*Pi^2 + 
  (8*eps*H[{0}, x])/3 + eps^4*((178*Pi^4)/135 + 4*Pi^2*H[{-1, -1}, x] - 
    (20*Pi^2*H[{-1, 0}, x])/3 - 4*Pi^2*H[{0, -1}, x] + 
    (20*Pi^2*H[{0, 0}, x])/3 + 8*H[{-1, -1, 0, 0}, x] - 
    32*H[{-1, 0, 0, 0}, x] - 8*H[{0, -1, 0, 0}, x] + 32*H[{0, 0, 0, 0}, x] + 
    8*H[{-1}, x]*Zeta[3] - (208*H[{0}, x]*Zeta[3])/3) + 
  (eps^3*(96*Pi^2*H[{-1}, x] + 2*(-56*Pi^2*H[{0}, x] + 96*H[{-1, 0, 0}, x] - 
       96*H[{0, 0, 0}, x] + (3040*Zeta[3])/3)))/24 + 
  eps^5*((5*Pi^4*H[{-1}, x])/9 - (53*Pi^4*H[{0}, x])/36 + 
    4*Pi^2*H[{-1, -1, -1}, x] - (20*Pi^2*H[{-1, -1, 0}, x])/3 - 
    4*Pi^2*H[{-1, 0, -1}, x] + (38*Pi^2*H[{-1, 0, 0}, x])/3 - 
    4*Pi^2*H[{0, -1, -1}, x] + (20*Pi^2*H[{0, -1, 0}, x])/3 + 
    4*Pi^2*H[{0, 0, -1}, x] - (38*Pi^2*H[{0, 0, 0}, x])/3 + 
    8*H[{-1, -1, -1, 0, 0}, x] - 32*H[{-1, -1, 0, 0, 0}, x] - 
    8*H[{-1, 0, -1, 0, 0}, x] + 104*H[{-1, 0, 0, 0, 0}, x] - 
    8*H[{0, -1, -1, 0, 0}, x] + 32*H[{0, -1, 0, 0, 0}, x] + 
    8*H[{0, 0, -1, 0, 0}, x] - 104*H[{0, 0, 0, 0, 0}, x] - 
    (578*Pi^2*Zeta[3])/9 + 8*H[{-1, -1}, x]*Zeta[3] - 
    24*H[{-1, 0}, x]*Zeta[3] - 8*H[{0, -1}, x]*Zeta[3] + 
    24*H[{0, 0}, x]*Zeta[3] - (8*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/45 - 
    (392*Zeta[5])/3) + eps^6*((-4975*Pi^6)/4536 + (5*Pi^4*H[{-1, -1}, x])/9 - 
    (29*Pi^4*H[{-1, 0}, x])/15 - (5*Pi^4*H[{0, -1}, x])/9 + 
    (29*Pi^4*H[{0, 0}, x])/15 + 4*Pi^2*H[{-1, -1, -1, -1}, x] - 
    (20*Pi^2*H[{-1, -1, -1, 0}, x])/3 - 4*Pi^2*H[{-1, -1, 0, -1}, x] + 
    (38*Pi^2*H[{-1, -1, 0, 0}, x])/3 - 4*Pi^2*H[{-1, 0, -1, -1}, x] + 
    (20*Pi^2*H[{-1, 0, -1, 0}, x])/3 + 4*Pi^2*H[{-1, 0, 0, -1}, x] - 
    (92*Pi^2*H[{-1, 0, 0, 0}, x])/3 - 4*Pi^2*H[{0, -1, -1, -1}, x] + 
    (20*Pi^2*H[{0, -1, -1, 0}, x])/3 + 4*Pi^2*H[{0, -1, 0, -1}, x] - 
    (38*Pi^2*H[{0, -1, 0, 0}, x])/3 + 4*Pi^2*H[{0, 0, -1, -1}, x] - 
    (20*Pi^2*H[{0, 0, -1, 0}, x])/3 - 4*Pi^2*H[{0, 0, 0, -1}, x] + 
    (92*Pi^2*H[{0, 0, 0, 0}, x])/3 + 8*H[{-1, -1, -1, -1, 0, 0}, x] - 
    32*H[{-1, -1, -1, 0, 0, 0}, x] - 8*H[{-1, -1, 0, -1, 0, 0}, x] + 
    104*H[{-1, -1, 0, 0, 0, 0}, x] - 8*H[{-1, 0, -1, -1, 0, 0}, x] + 
    32*H[{-1, 0, -1, 0, 0, 0}, x] + 8*H[{-1, 0, 0, -1, 0, 0}, x] - 
    320*H[{-1, 0, 0, 0, 0, 0}, x] - 8*H[{0, -1, -1, -1, 0, 0}, x] + 
    32*H[{0, -1, -1, 0, 0, 0}, x] + 8*H[{0, -1, 0, -1, 0, 0}, x] - 
    104*H[{0, -1, 0, 0, 0, 0}, x] + 8*H[{0, 0, -1, -1, 0, 0}, x] - 
    32*H[{0, 0, -1, 0, 0, 0}, x] - 8*H[{0, 0, 0, -1, 0, 0}, x] + 
    320*H[{0, 0, 0, 0, 0, 0}, x] + 8*H[{-1, -1, -1}, x]*Zeta[3] - 
    24*H[{-1, -1, 0}, x]*Zeta[3] - 8*H[{-1, 0, -1}, x]*Zeta[3] - 
    112*H[{-1, 0, 0}, x]*Zeta[3] - 8*H[{0, -1, -1}, x]*Zeta[3] + 
    24*H[{0, -1, 0}, x]*Zeta[3] + 8*H[{0, 0, -1}, x]*Zeta[3] + 
    112*H[{0, 0, 0}, x]*Zeta[3] + (1504*Zeta[3]^2)/3 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/6804 + 
    H[{-1}, x]*(-86*Pi^2*Zeta[3] + 56*Zeta[5]) + 
    H[{0}, x]*(82*Pi^2*Zeta[3] + (2*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/15 + 
      56*Zeta[5])), -8/9 + (8*eps*H[{0}, x])/3 + 
  eps^2*((-10*Pi^2)/9 - 8*H[{0, 0}, x]) + 
  (eps^3*(-96*Pi^2*H[{-1}, x] + 40*Pi^2*H[{0}, x] - 192*H[{-1, 0, 0}, x] + 
     288*H[{0, 0, 0}, x] + (160*Zeta[3])/3))/12 + 
  eps^4*((-43*Pi^4)/60 - 32*Pi^2*H[{-1, -1}, x] + 24*Pi^2*H[{-1, 0}, x] + 
    24*Pi^2*H[{0, -1}, x] - 10*Pi^2*H[{0, 0}, x] - 64*H[{-1, -1, 0, 0}, x] + 
    80*H[{-1, 0, 0, 0}, x] + 48*H[{0, -1, 0, 0}, x] - 72*H[{0, 0, 0, 0}, x] - 
    64*H[{-1}, x]*Zeta[3] - (40*H[{0}, x]*Zeta[3])/3) + 
  eps^5*((-18*Pi^4*H[{-1}, x])/5 + (43*Pi^4*H[{0}, x])/20 - 
    104*Pi^2*H[{-1, -1, -1}, x] + 88*Pi^2*H[{-1, -1, 0}, x] + 
    88*Pi^2*H[{-1, 0, -1}, x] - 60*Pi^2*H[{-1, 0, 0}, x] + 
    96*Pi^2*H[{0, -1, -1}, x] - 72*Pi^2*H[{0, -1, 0}, x] - 
    72*Pi^2*H[{0, 0, -1}, x] + 30*Pi^2*H[{0, 0, 0}, x] - 
    208*H[{-1, -1, -1, 0, 0}, x] + 320*H[{-1, -1, 0, 0, 0}, x] + 
    176*H[{-1, 0, -1, 0, 0}, x] - 304*H[{-1, 0, 0, 0, 0}, x] + 
    192*H[{0, -1, -1, 0, 0}, x] - 240*H[{0, -1, 0, 0, 0}, x] - 
    144*H[{0, 0, -1, 0, 0}, x] + 216*H[{0, 0, 0, 0, 0}, x] + 
    28*Pi^2*Zeta[3] - 208*H[{-1, -1}, x]*Zeta[3] + 
    176*H[{-1, 0}, x]*Zeta[3] + 192*H[{0, -1}, x]*Zeta[3] + 
    40*H[{0, 0}, x]*Zeta[3] - (2*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/45 - 
    (712*Zeta[5])/3) + eps^6*((-4201*Pi^6)/7560 - 12*Pi^4*H[{-1, -1}, x] + 
    (164*Pi^4*H[{-1, 0}, x])/15 + (54*Pi^4*H[{0, -1}, x])/5 - 
    (129*Pi^4*H[{0, 0}, x])/20 - 320*Pi^2*H[{-1, -1, -1, -1}, x] + 
    280*Pi^2*H[{-1, -1, -1, 0}, x] + 280*Pi^2*H[{-1, -1, 0, -1}, x] - 
    216*Pi^2*H[{-1, -1, 0, 0}, x] + 304*Pi^2*H[{-1, 0, -1, -1}, x] - 
    248*Pi^2*H[{-1, 0, -1, 0}, x] - 248*Pi^2*H[{-1, 0, 0, -1}, x] + 
    156*Pi^2*H[{-1, 0, 0, 0}, x] + 312*Pi^2*H[{0, -1, -1, -1}, x] - 
    264*Pi^2*H[{0, -1, -1, 0}, x] - 264*Pi^2*H[{0, -1, 0, -1}, x] + 
    180*Pi^2*H[{0, -1, 0, 0}, x] - 288*Pi^2*H[{0, 0, -1, -1}, x] + 
    216*Pi^2*H[{0, 0, -1, 0}, x] + 216*Pi^2*H[{0, 0, 0, -1}, x] - 
    90*Pi^2*H[{0, 0, 0, 0}, x] - 640*H[{-1, -1, -1, -1, 0, 0}, x] + 
    1040*H[{-1, -1, -1, 0, 0, 0}, x] + 560*H[{-1, -1, 0, -1, 0, 0}, x] - 
    1216*H[{-1, -1, 0, 0, 0, 0}, x] + 608*H[{-1, 0, -1, -1, 0, 0}, x] - 
    880*H[{-1, 0, -1, 0, 0, 0}, x] - 496*H[{-1, 0, 0, -1, 0, 0}, x] + 
    1040*H[{-1, 0, 0, 0, 0, 0}, x] + 624*H[{0, -1, -1, -1, 0, 0}, x] - 
    960*H[{0, -1, -1, 0, 0, 0}, x] - 528*H[{0, -1, 0, -1, 0, 0}, x] + 
    912*H[{0, -1, 0, 0, 0, 0}, x] - 576*H[{0, 0, -1, -1, 0, 0}, x] + 
    720*H[{0, 0, -1, 0, 0, 0}, x] + 432*H[{0, 0, 0, -1, 0, 0}, x] - 
    648*H[{0, 0, 0, 0, 0, 0}, x] - 640*H[{-1, -1, -1}, x]*Zeta[3] + 
    560*H[{-1, -1, 0}, x]*Zeta[3] + 608*H[{-1, 0, -1}, x]*Zeta[3] - 
    128*H[{-1, 0, 0}, x]*Zeta[3] + 624*H[{0, -1, -1}, x]*Zeta[3] - 
    528*H[{0, -1, 0}, x]*Zeta[3] - 576*H[{0, 0, -1}, x]*Zeta[3] - 
    120*H[{0, 0, 0}, x]*Zeta[3] + (1520*Zeta[3]^2)/3 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/27216 + 
    H[{0}, x]*(-84*Pi^2*Zeta[3] + (2*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/15 + 
      712*Zeta[5]) - (3*H[{-1}, x]*((-4000*Pi^2*Zeta[3])/3 + 
       5*((64*Pi^2*Zeta[3])/3 + 864*Zeta[5])))/20), 
 (8*eps^4*(3*Pi^2*H[{-1, -1}, x] - Pi^2*H[{-1, 0}, x] + 
     6*(H[{-1, -1, 0, 0}, x] + H[{-1}, x]*Zeta[3])))/3 + 
  eps^5*((-2*Pi^4*H[{-1}, x])/5 + (192*H[{-1, -1}, x]*Zeta[3] - 
      192*H[{-1, 0}, x]*Zeta[3] - 3*(-32*Pi^2*H[{-1, -1, -1}, x] + 
        32*Pi^2*H[{-1, -1, 0}, x] + 32*Pi^2*H[{-1, 0, -1}, x] - 
        (32*Pi^2*H[{-1, 0, 0}, x])/3 - 32*Pi^2*H[{0, -1, -1}, x] + 
        (32*Pi^2*H[{0, -1, 0}, x])/3 - 64*H[{-1, -1, -1, 0, 0}, x] + 
        128*H[{-1, -1, 0, 0, 0}, x] + 64*H[{-1, 0, -1, 0, 0}, x] - 
        64*H[{0, -1, -1, 0, 0}, x] - 64*H[{0, -1}, x]*Zeta[3]))/4) + 
  eps^6*((82*Pi^4*H[{-1, -1}, x])/45 + (34*Pi^4*H[{-1, 0}, x])/45 - 
    (6*Pi^4*H[{0, -1}, x])/5 + 56*Pi^2*H[{-1, -1, -1, -1}, x] - 
    (200*Pi^2*H[{-1, -1, -1, 0}, x])/3 - 72*Pi^2*H[{-1, -1, 0, -1}, x] + 
    68*Pi^2*H[{-1, -1, 0, 0}, x] - 120*Pi^2*H[{-1, 0, -1, -1}, x] + 
    88*Pi^2*H[{-1, 0, -1, 0}, x] + 72*Pi^2*H[{-1, 0, 0, -1}, x] - 
    24*Pi^2*H[{-1, 0, 0, 0}, x] + 72*Pi^2*H[{0, -1, -1, -1}, x] - 
    72*Pi^2*H[{0, -1, -1, 0}, x] - 72*Pi^2*H[{0, -1, 0, -1}, x] + 
    24*Pi^2*H[{0, -1, 0, 0}, x] + 72*Pi^2*H[{0, 0, -1, -1}, x] - 
    24*Pi^2*H[{0, 0, -1, 0}, x] + 112*H[{-1, -1, -1, -1, 0, 0}, x] - 
    288*H[{-1, -1, -1, 0, 0, 0}, x] - 144*H[{-1, -1, 0, -1, 0, 0}, x] + 
    432*H[{-1, -1, 0, 0, 0, 0}, x] - 240*H[{-1, 0, -1, -1, 0, 0}, x] + 
    288*H[{-1, 0, -1, 0, 0, 0}, x] + 144*H[{-1, 0, 0, -1, 0, 0}, x] + 
    144*H[{0, -1, -1, -1, 0, 0}, x] - 288*H[{0, -1, -1, 0, 0, 0}, x] - 
    144*H[{0, -1, 0, -1, 0, 0}, x] + 144*H[{0, 0, -1, -1, 0, 0}, x] + 
    112*H[{-1, -1, -1}, x]*Zeta[3] - 112*H[{-1, -1, 0}, x]*Zeta[3] - 
    240*H[{-1, 0, -1}, x]*Zeta[3] + 144*H[{-1, 0, 0}, x]*Zeta[3] + 
    144*H[{0, -1, -1}, x]*Zeta[3] - 144*H[{0, -1, 0}, x]*Zeta[3] + 
    144*H[{0, 0, -1}, x]*Zeta[3] + H[{-1}, x]*((-124*Pi^2*Zeta[3])/3 + 
      32*Zeta[5])), -1 - eps*H[{0}, x] + 
  (3*eps^2*((-208*Pi^2)/9 - (64*H[{0, 0}, x])/3))/64 + 
  eps^3*(-8*Pi^2*H[{-1}, x] + (83*Pi^2*H[{0}, x])/12 - 16*H[{-1, 0, 0}, x] + 
    15*H[{0, 0, 0}, x] + 5*Zeta[3]) + 
  eps^4*((19*Pi^4)/288 - 32*Pi^2*H[{-1, -1}, x] + (80*Pi^2*H[{-1, 0}, x])/3 + 
    24*Pi^2*H[{0, -1}, x] - (79*Pi^2*H[{0, 0}, x])/4 - 
    64*H[{-1, -1, 0, 0}, x] + 96*H[{-1, 0, 0, 0}, x] + 
    48*H[{0, -1, 0, 0}, x] - 81*H[{0, 0, 0, 0}, x] - 64*H[{-1}, x]*Zeta[3] + 
    69*H[{0}, x]*Zeta[3]) + eps^5*((-64*Pi^4*H[{-1}, x])/45 + 
    (2143*Pi^4*H[{0}, x])/1440 - 80*Pi^2*H[{-1, -1, -1}, x] + 
    (272*Pi^2*H[{-1, -1, 0}, x])/3 + 96*Pi^2*H[{-1, 0, -1}, x] - 
    76*Pi^2*H[{-1, 0, 0}, x] + 48*Pi^2*H[{0, -1, -1}, x] - 
    64*Pi^2*H[{0, -1, 0}, x] - 72*Pi^2*H[{0, 0, -1}, x] + 
    (225*Pi^2*H[{0, 0, 0}, x])/4 - 160*H[{-1, -1, -1, 0, 0}, x] + 
    384*H[{-1, -1, 0, 0, 0}, x] + 192*H[{-1, 0, -1, 0, 0}, x] - 
    432*H[{-1, 0, 0, 0, 0}, x] + 96*H[{0, -1, -1, 0, 0}, x] - 
    288*H[{0, -1, 0, 0, 0}, x] - 144*H[{0, 0, -1, 0, 0}, x] + 
    351*H[{0, 0, 0, 0, 0}, x] + 66*Pi^2*Zeta[3] - 
    160*H[{-1, -1}, x]*Zeta[3] + 160*H[{-1, 0}, x]*Zeta[3] + 
    96*H[{0, -1}, x]*Zeta[3] - 91*H[{0, 0}, x]*Zeta[3] - 112*Zeta[5] + 
    (-145*Pi^2*Zeta[3] + 5052*Zeta[5])/20) + 
  eps^6*((1933*Pi^6)/1512 - (364*Pi^4*H[{-1, -1}, x])/45 + 
    (188*Pi^4*H[{-1, 0}, x])/45 + (20*Pi^4*H[{0, -1}, x])/3 - 
    (1291*Pi^4*H[{0, 0}, x])/480 - 176*Pi^2*H[{-1, -1, -1, -1}, x] + 
    (656*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 240*Pi^2*H[{-1, -1, 0, -1}, x] - 
    256*Pi^2*H[{-1, -1, 0, 0}, x] + 336*Pi^2*H[{-1, 0, -1, -1}, x] - 
    304*Pi^2*H[{-1, 0, -1, 0}, x] - 288*Pi^2*H[{-1, 0, 0, -1}, x] + 
    216*Pi^2*H[{-1, 0, 0, 0}, x] + 96*Pi^2*H[{0, -1, -1, -1}, x] - 
    128*Pi^2*H[{0, -1, -1, 0}, x] - 144*Pi^2*H[{0, -1, 0, -1}, x] + 
    180*Pi^2*H[{0, -1, 0, 0}, x] - 288*Pi^2*H[{0, 0, -1, -1}, x] + 
    240*Pi^2*H[{0, 0, -1, 0}, x] + 216*Pi^2*H[{0, 0, 0, -1}, x] - 
    (639*Pi^2*H[{0, 0, 0, 0}, x])/4 - 352*H[{-1, -1, -1, -1, 0, 0}, x] + 
    960*H[{-1, -1, -1, 0, 0, 0}, x] + 480*H[{-1, -1, 0, -1, 0, 0}, x] - 
    1728*H[{-1, -1, 0, 0, 0, 0}, x] + 672*H[{-1, 0, -1, -1, 0, 0}, x] - 
    1152*H[{-1, 0, -1, 0, 0, 0}, x] - 576*H[{-1, 0, 0, -1, 0, 0}, x] + 
    1728*H[{-1, 0, 0, 0, 0, 0}, x] + 192*H[{0, -1, -1, -1, 0, 0}, x] - 
    576*H[{0, -1, -1, 0, 0, 0}, x] - 288*H[{0, -1, 0, -1, 0, 0}, x] + 
    1296*H[{0, -1, 0, 0, 0, 0}, x] - 576*H[{0, 0, -1, -1, 0, 0}, x] + 
    864*H[{0, 0, -1, 0, 0, 0}, x] + 432*H[{0, 0, 0, -1, 0, 0}, x] - 
    1377*H[{0, 0, 0, 0, 0, 0}, x] - 352*H[{-1, -1, -1}, x]*Zeta[3] + 
    352*H[{-1, -1, 0}, x]*Zeta[3] + 672*H[{-1, 0, -1}, x]*Zeta[3] - 
    16*H[{-1, 0, 0}, x]*Zeta[3] + 192*H[{0, -1, -1}, x]*Zeta[3] - 
    192*H[{0, -1, 0}, x]*Zeta[3] - 576*H[{0, 0, -1}, x]*Zeta[3] - 
    75*H[{0, 0, 0}, x]*Zeta[3] + 808*Zeta[3]^2 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/24192 + 
    H[{-1}, x]*((952*Pi^2*Zeta[3])/3 - 224*Zeta[5]) + 
    H[{0}, x]*((-754*Pi^2*Zeta[3])/3 + 112*Zeta[5] + 
      (-145*Pi^2*Zeta[3] + 5052*Zeta[5])/20)), 
 77/9 - 13*eps*H[{0}, x] + eps^2*((-305*Pi^2)/36 + 13*H[{0, 0}, x]) + 
  eps^3*(-8*Pi^2*H[{-1}, x] + (49*Pi^2*H[{0}, x])/4 - 16*H[{-1, 0, 0}, x] + 
    3*H[{0, 0, 0}, x] - (1087*Zeta[3])/9) + 
  eps^4*((1471*Pi^4)/480 - 8*Pi^2*H[{-1, -1}, x] + 16*Pi^2*H[{-1, 0}, x] - 
    12*Pi^2*H[{0, -1}, x] - (Pi^2*H[{0, 0}, x])/4 - 16*H[{-1, -1, 0, 0}, x] + 
    80*H[{-1, 0, 0, 0}, x] - 24*H[{0, -1, 0, 0}, x] - 27*H[{0, 0, 0, 0}, x] - 
    16*H[{-1}, x]*Zeta[3] + 191*H[{0}, x]*Zeta[3]) + 
  eps^6*((407933*Pi^6)/90720 + (38*Pi^4*H[{-1, -1}, x])/5 - 
    16*Pi^4*H[{-1, 0}, x] - (376*Pi^4*H[{0, -1}, x])/15 + 
    (5917*Pi^4*H[{0, 0}, x])/160 - 8*Pi^2*H[{-1, -1, -1, -1}, x] + 
    16*Pi^2*H[{-1, -1, -1, 0}, x] - 32*Pi^2*H[{-1, -1, 0, -1}, x] - 
    4*Pi^2*H[{-1, -1, 0, 0}, x] - 200*Pi^2*H[{-1, 0, -1, -1}, x] + 
    176*Pi^2*H[{-1, 0, -1, 0}, x] + 280*Pi^2*H[{-1, 0, 0, -1}, x] - 
    140*Pi^2*H[{-1, 0, 0, 0}, x] - 276*Pi^2*H[{0, -1, -1, -1}, x] + 
    296*Pi^2*H[{0, -1, -1, 0}, x] + 396*Pi^2*H[{0, -1, 0, -1}, x] - 
    326*Pi^2*H[{0, -1, 0, 0}, x] + 576*Pi^2*H[{0, 0, -1, -1}, x] - 
    576*Pi^2*H[{0, 0, -1, 0}, x] - 756*Pi^2*H[{0, 0, 0, -1}, x] + 
    (2295*Pi^2*H[{0, 0, 0, 0}, x])/4 - 16*H[{-1, -1, -1, -1, 0, 0}, x] + 
    80*H[{-1, -1, -1, 0, 0, 0}, x] - 64*H[{-1, -1, 0, -1, 0, 0}, x] - 
    208*H[{-1, -1, 0, 0, 0, 0}, x] - 400*H[{-1, 0, -1, -1, 0, 0}, x] + 
    656*H[{-1, 0, -1, 0, 0, 0}, x] + 560*H[{-1, 0, 0, -1, 0, 0}, x] + 
    32*H[{-1, 0, 0, 0, 0, 0}, x] - 552*H[{0, -1, -1, -1, 0, 0}, x] + 
    1224*H[{0, -1, -1, 0, 0, 0}, x] + 792*H[{0, -1, 0, -1, 0, 0}, x] - 
    1776*H[{0, -1, 0, 0, 0, 0}, x] + 1152*H[{0, 0, -1, -1, 0, 0}, x] - 
    2304*H[{0, 0, -1, 0, 0, 0}, x] - 1512*H[{0, 0, 0, -1, 0, 0}, x] + 
    2349*H[{0, 0, 0, 0, 0, 0}, x] - 16*H[{-1, -1, -1}, x]*Zeta[3] + 
    224*H[{-1, -1, 0}, x]*Zeta[3] - 400*H[{-1, 0, -1}, x]*Zeta[3] - 
    464*H[{-1, 0, 0}, x]*Zeta[3] - 552*H[{0, -1, -1}, x]*Zeta[3] + 
    192*H[{0, -1, 0}, x]*Zeta[3] + 1152*H[{0, 0, -1}, x]*Zeta[3] + 
    39*H[{0, 0, 0}, x]*Zeta[3] - (9476*Zeta[3]^2)/3 + 
    (11*(-11539*Pi^6 + 10172736*Zeta[3]^2))/31104 + 
    H[{0}, x]*((-169*Pi^2*Zeta[3])/2 - (13*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/
       20 - 1710*Zeta[5]) + (3*H[{-1}, x]*((3920*Pi^2*Zeta[3])/3 - 
       1440*Zeta[5]))/20) + eps^5*((38*Pi^4*H[{-1}, x])/5 - 
    (1067*Pi^4*H[{0}, x])/96 - 8*Pi^2*H[{-1, -1, -1}, x] + 
    16*Pi^2*H[{-1, -1, 0}, x] - 32*Pi^2*H[{-1, 0, -1}, x] - 
    4*Pi^2*H[{-1, 0, 0}, x] - 84*Pi^2*H[{0, -1, -1}, x] + 
    72*Pi^2*H[{0, -1, 0}, x] + 144*Pi^2*H[{0, 0, -1}, x] - 
    (399*Pi^2*H[{0, 0, 0}, x])/4 - 16*H[{-1, -1, -1, 0, 0}, x] + 
    80*H[{-1, -1, 0, 0, 0}, x] - 64*H[{-1, 0, -1, 0, 0}, x] - 
    208*H[{-1, 0, 0, 0, 0}, x] - 168*H[{0, -1, -1, 0, 0}, x] + 
    264*H[{0, -1, 0, 0, 0}, x] + 288*H[{0, 0, -1, 0, 0}, x] - 
    189*H[{0, 0, 0, 0, 0}, x] + (331*Pi^2*Zeta[3])/6 - 
    16*H[{-1, -1}, x]*Zeta[3] + 224*H[{-1, 0}, x]*Zeta[3] - 
    168*H[{0, -1}, x]*Zeta[3] - 215*H[{0, 0}, x]*Zeta[3] + 
    (77*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/180 + (3874*Zeta[5])/3), 
 -16/3 + 10*eps*H[{0}, x] + eps^2*((23*Pi^2)/3 - 12*H[{0, 0}, x]) + 
  (eps^3*(288*Pi^2*H[{-1}, x] - 344*Pi^2*H[{0}, x] + 576*H[{-1, 0, 0}, x] - 
     288*H[{0, 0, 0}, x] + (5024*Zeta[3])/3))/16 + 
  eps^4*((277*Pi^4)/180 + 54*Pi^2*H[{-1, -1}, x] - 60*Pi^2*H[{-1, 0}, x] - 
    54*Pi^2*H[{0, -1}, x] + 60*Pi^2*H[{0, 0}, x] + 108*H[{-1, -1, 0, 0}, x] - 
    252*H[{-1, 0, 0, 0}, x] - 108*H[{0, -1, 0, 0}, x] + 
    216*H[{0, 0, 0, 0}, x] + 108*H[{-1}, x]*Zeta[3] - 
    236*H[{0}, x]*Zeta[3]) + eps^5*((17*Pi^4*H[{-1}, x])/15 - 
    (853*Pi^4*H[{0}, x])/240 + 150*Pi^2*H[{-1, -1, -1}, x] - 
    172*Pi^2*H[{-1, -1, 0}, x] - 150*Pi^2*H[{-1, 0, -1}, x] + 
    169*Pi^2*H[{-1, 0, 0}, x] - 162*Pi^2*H[{0, -1, -1}, x] + 
    180*Pi^2*H[{0, -1, 0}, x] + 162*Pi^2*H[{0, 0, -1}, x] - 
    (333*Pi^2*H[{0, 0, 0}, x])/2 + 300*H[{-1, -1, -1, 0, 0}, x] - 
    732*H[{-1, -1, 0, 0, 0}, x] - 300*H[{-1, 0, -1, 0, 0}, x] + 
    1200*H[{-1, 0, 0, 0, 0}, x] - 324*H[{0, -1, -1, 0, 0}, x] + 
    756*H[{0, -1, 0, 0, 0}, x] + 324*H[{0, 0, -1, 0, 0}, x] - 
    1134*H[{0, 0, 0, 0, 0}, x] - (499*Pi^2*Zeta[3])/6 + 
    300*H[{-1, -1}, x]*Zeta[3] - 432*H[{-1, 0}, x]*Zeta[3] - 
    324*H[{0, -1}, x]*Zeta[3] + 474*H[{0, 0}, x]*Zeta[3] - 
    (4*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/15 - 506*Zeta[5]) + 
  eps^6*((-12703*Pi^6)/6048 + (193*Pi^4*H[{-1, -1}, x])/15 - 
    (89*Pi^4*H[{-1, 0}, x])/10 - (17*Pi^4*H[{0, -1}, x])/5 + 
    (299*Pi^4*H[{0, 0}, x])/40 + 414*Pi^2*H[{-1, -1, -1, -1}, x] - 
    476*Pi^2*H[{-1, -1, -1, 0}, x] - 462*Pi^2*H[{-1, -1, 0, -1}, x] + 
    511*Pi^2*H[{-1, -1, 0, 0}, x] - 342*Pi^2*H[{-1, 0, -1, -1}, x] + 
    428*Pi^2*H[{-1, 0, -1, 0}, x] + 390*Pi^2*H[{-1, 0, 0, -1}, x] - 
    433*Pi^2*H[{-1, 0, 0, 0}, x] - 450*Pi^2*H[{0, -1, -1, -1}, x] + 
    516*Pi^2*H[{0, -1, -1, 0}, x] + 450*Pi^2*H[{0, -1, 0, -1}, x] - 
    507*Pi^2*H[{0, -1, 0, 0}, x] + 486*Pi^2*H[{0, 0, -1, -1}, x] - 
    540*Pi^2*H[{0, 0, -1, 0}, x] - 486*Pi^2*H[{0, 0, 0, -1}, x] + 
    459*Pi^2*H[{0, 0, 0, 0}, x] + 828*H[{-1, -1, -1, -1, 0, 0}, x] - 
    2028*H[{-1, -1, -1, 0, 0, 0}, x] - 924*H[{-1, -1, 0, -1, 0, 0}, x] + 
    3528*H[{-1, -1, 0, 0, 0, 0}, x] - 684*H[{-1, 0, -1, -1, 0, 0}, x] + 
    1884*H[{-1, 0, -1, 0, 0, 0}, x] + 780*H[{-1, 0, 0, -1, 0, 0}, x] - 
    4824*H[{-1, 0, 0, 0, 0, 0}, x] - 900*H[{0, -1, -1, -1, 0, 0}, x] + 
    2196*H[{0, -1, -1, 0, 0, 0}, x] + 900*H[{0, -1, 0, -1, 0, 0}, x] - 
    3600*H[{0, -1, 0, 0, 0, 0}, x] + 972*H[{0, 0, -1, -1, 0, 0}, x] - 
    2268*H[{0, 0, -1, 0, 0, 0}, x] - 972*H[{0, 0, 0, -1, 0, 0}, x] + 
    4860*H[{0, 0, 0, 0, 0, 0}, x] + 828*H[{-1, -1, -1}, x]*Zeta[3] - 
    1008*H[{-1, -1, 0}, x]*Zeta[3] - 684*H[{-1, 0, -1}, x]*Zeta[3] + 
    528*H[{-1, 0, 0}, x]*Zeta[3] - 900*H[{0, -1, -1}, x]*Zeta[3] + 
    1296*H[{0, -1, 0}, x]*Zeta[3] + 972*H[{0, 0, -1}, x]*Zeta[3] - 
    720*H[{0, 0, 0}, x]*Zeta[3] + 1258*Zeta[3]^2 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/4536 + 
    H[{0}, x]*((547*Pi^2*Zeta[3])/2 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/2 + 
      366*Zeta[5]) + H[{-1}, x]*(-526*Pi^2*Zeta[3] + 
      54*((Pi^2*Zeta[3])/2 + (160*Zeta[5])/9))), 
 -2*eps^2*(Pi^2 + 2*H[{0, 0}, x]) - 
  (3*eps^3*((32*Pi^2*H[{-1}, x])/3 - (160*Pi^2*H[{0}, x])/9 + 
     (64*H[{-1, 0, 0}, x])/3 - (256*H[{0, 0, 0}, x])/3 + (64*Zeta[3])/3))/
   16 + (eps^4*((856*Pi^4)/9 - 160*Pi^2*H[{-1, -1}, x] + 
     (800*Pi^2*H[{-1, 0}, x])/3 - 480*Pi^2*H[{0, -1}, x] - 
     80*Pi^2*H[{0, 0}, x] - 320*H[{-1, -1, 0, 0}, x] + 
     1280*H[{-1, 0, 0, 0}, x] - 960*H[{0, -1, 0, 0}, x] - 
     2880*H[{0, 0, 0, 0}, x] - 320*H[{-1}, x]*Zeta[3] + 
     3520*H[{0}, x]*Zeta[3]))/80 + eps^5*((107*Pi^4*H[{-1}, x])/90 + 
    (3*Pi^4*H[{0}, x])/10 - 2*Pi^2*H[{-1, -1, -1}, x] + 
    (10*Pi^2*H[{-1, -1, 0}, x])/3 - 6*Pi^2*H[{-1, 0, -1}, x] - 
    Pi^2*H[{-1, 0, 0}, x] - 14*Pi^2*H[{0, -1, -1}, x] + 
    (46*Pi^2*H[{0, -1, 0}, x])/3 + 22*Pi^2*H[{0, 0, -1}, x] - 
    (2*Pi^2*H[{0, 0, 0}, x])/3 - 4*H[{-1, -1, -1, 0, 0}, x] + 
    16*H[{-1, -1, 0, 0, 0}, x] - 12*H[{-1, 0, -1, 0, 0}, x] - 
    36*H[{-1, 0, 0, 0, 0}, x] - 28*H[{0, -1, -1, 0, 0}, x] + 
    64*H[{0, -1, 0, 0, 0}, x] + 44*H[{0, 0, -1, 0, 0}, x] + 
    64*H[{0, 0, 0, 0, 0}, x] + 15*Pi^2*Zeta[3] - 4*H[{-1, -1}, x]*Zeta[3] + 
    44*H[{-1, 0}, x]*Zeta[3] - 28*H[{0, -1}, x]*Zeta[3] - 
    80*H[{0, 0}, x]*Zeta[3] - 148*Zeta[5]) + 
  eps^6*((-10691*Pi^6)/45360 + (107*Pi^4*H[{-1, -1}, x])/90 + 
    (3*Pi^4*H[{-1, 0}, x])/10 - (203*Pi^4*H[{0, -1}, x])/90 - 
    (1607*Pi^4*H[{0, 0}, x])/120 - 2*Pi^2*H[{-1, -1, -1, -1}, x] + 
    (10*Pi^2*H[{-1, -1, -1, 0}, x])/3 - 6*Pi^2*H[{-1, -1, 0, -1}, x] - 
    Pi^2*H[{-1, -1, 0, 0}, x] - 14*Pi^2*H[{-1, 0, -1, -1}, x] + 
    (46*Pi^2*H[{-1, 0, -1, 0}, x])/3 + 22*Pi^2*H[{-1, 0, 0, -1}, x] - 
    (2*Pi^2*H[{-1, 0, 0, 0}, x])/3 - 70*Pi^2*H[{0, -1, -1, -1}, x] + 
    (182*Pi^2*H[{0, -1, -1, 0}, x])/3 + 46*Pi^2*H[{0, -1, 0, -1}, x] - 
    (137*Pi^2*H[{0, -1, 0, 0}, x])/3 - 42*Pi^2*H[{0, 0, -1, -1}, x] + 
    6*Pi^2*H[{0, 0, -1, 0}, x] + 66*Pi^2*H[{0, 0, 0, -1}, x] - 
    89*Pi^2*H[{0, 0, 0, 0}, x] - 4*H[{-1, -1, -1, -1, 0, 0}, x] + 
    16*H[{-1, -1, -1, 0, 0, 0}, x] - 12*H[{-1, -1, 0, -1, 0, 0}, x] - 
    36*H[{-1, -1, 0, 0, 0, 0}, x] - 28*H[{-1, 0, -1, -1, 0, 0}, x] + 
    64*H[{-1, 0, -1, 0, 0, 0}, x] + 44*H[{-1, 0, 0, -1, 0, 0}, x] + 
    64*H[{-1, 0, 0, 0, 0, 0}, x] - 140*H[{0, -1, -1, -1, 0, 0}, x] + 
    224*H[{0, -1, -1, 0, 0, 0}, x] + 92*H[{0, -1, 0, -1, 0, 0}, x] - 
    284*H[{0, -1, 0, 0, 0, 0}, x] - 84*H[{0, 0, -1, -1, 0, 0}, x] - 
    48*H[{0, 0, -1, 0, 0, 0}, x] + 132*H[{0, 0, 0, -1, 0, 0}, x] - 
    324*H[{0, 0, 0, 0, 0, 0}, x] - 4*H[{-1, -1, -1}, x]*Zeta[3] + 
    44*H[{-1, -1, 0}, x]*Zeta[3] - 28*H[{-1, 0, -1}, x]*Zeta[3] - 
    80*H[{-1, 0, 0}, x]*Zeta[3] - 140*H[{0, -1, -1}, x]*Zeta[3] + 
    180*H[{0, -1, 0}, x]*Zeta[3] - 84*H[{0, 0, -1}, x]*Zeta[3] + 
    316*H[{0, 0, 0}, x]*Zeta[3] - 216*Zeta[3]^2 + 
    H[{-1}, x]*(15*Pi^2*Zeta[3] - 148*Zeta[5]) + 
    H[{0}, x]*((73*Pi^2*Zeta[3])/3 + 892*Zeta[5])), 
 28/3 - (121*eps^2*Pi^2)/9 - (32*eps*H[{0}, x])/3 + 
  eps^3*(-20*Pi^2*H[{-1}, x] + (52*Pi^2*H[{0}, x])/3 - 40*H[{-1, 0, 0}, x] + 
    40*H[{0, 0, 0}, x] - (524*Zeta[3])/3) + 
  eps^4*((7399*Pi^4)/1080 - 32*Pi^2*H[{-1, -1}, x] + 
    (124*Pi^2*H[{-1, 0}, x])/3 - 16*Pi^2*H[{0, -1}, x] + 
    (20*Pi^2*H[{0, 0}, x])/3 - 64*H[{-1, -1, 0, 0}, x] + 
    184*H[{-1, 0, 0, 0}, x] - 32*H[{0, -1, 0, 0}, x] - 
    88*H[{0, 0, 0, 0}, x] - 64*H[{-1}, x]*Zeta[3] + 
    (736*H[{0}, x]*Zeta[3])/3) + eps^6*((114431*Pi^6)/22680 + 
    (1099*Pi^4*H[{-1, -1}, x])/45 - (476*Pi^4*H[{-1, 0}, x])/15 - 
    (2083*Pi^4*H[{0, -1}, x])/45 + (268*Pi^4*H[{0, 0}, x])/5 - 
    56*Pi^2*H[{-1, -1, -1, -1}, x] + (244*Pi^2*H[{-1, -1, -1, 0}, x])/3 - 
    88*Pi^2*H[{-1, -1, 0, -1}, x] - (64*Pi^2*H[{-1, -1, 0, 0}, x])/3 - 
    424*Pi^2*H[{-1, 0, -1, -1}, x] + (1004*Pi^2*H[{-1, 0, -1, 0}, x])/3 + 
    568*Pi^2*H[{-1, 0, 0, -1}, x] - (734*Pi^2*H[{-1, 0, 0, 0}, x])/3 - 
    568*Pi^2*H[{0, -1, -1, -1}, x] + (1580*Pi^2*H[{0, -1, -1, 0}, x])/3 + 
    712*Pi^2*H[{0, -1, 0, -1}, x] - (1544*Pi^2*H[{0, -1, 0, 0}, x])/3 + 
    1048*Pi^2*H[{0, 0, -1, -1}, x] - (2828*Pi^2*H[{0, 0, -1, 0}, x])/3 - 
    1192*Pi^2*H[{0, 0, 0, -1}, x] + (2342*Pi^2*H[{0, 0, 0, 0}, x])/3 - 
    112*H[{-1, -1, -1, -1, 0, 0}, x] + 376*H[{-1, -1, -1, 0, 0, 0}, x] - 
    176*H[{-1, -1, 0, -1, 0, 0}, x] - 664*H[{-1, -1, 0, 0, 0, 0}, x] - 
    848*H[{-1, 0, -1, -1, 0, 0}, x] + 1160*H[{-1, 0, -1, 0, 0, 0}, x] + 
    1136*H[{-1, 0, 0, -1, 0, 0}, x] + 208*H[{-1, 0, 0, 0, 0, 0}, x] - 
    1136*H[{0, -1, -1, -1, 0, 0}, x] + 2024*H[{0, -1, -1, 0, 0, 0}, x] + 
    1424*H[{0, -1, 0, -1, 0, 0}, x] - 2600*H[{0, -1, 0, 0, 0, 0}, x] + 
    2096*H[{0, 0, -1, -1, 0, 0}, x] - 3560*H[{0, 0, -1, 0, 0, 0}, x] - 
    2384*H[{0, 0, 0, -1, 0, 0}, x] + 3056*H[{0, 0, 0, 0, 0, 0}, x] - 
    112*H[{-1, -1, -1}, x]*Zeta[3] + 840*H[{-1, -1, 0}, x]*Zeta[3] - 
    848*H[{-1, 0, -1}, x]*Zeta[3] - 952*H[{-1, 0, 0}, x]*Zeta[3] - 
    1136*H[{0, -1, -1}, x]*Zeta[3] + 312*H[{0, -1, 0}, x]*Zeta[3] + 
    2096*H[{0, 0, -1}, x]*Zeta[3] - 200*H[{0, 0, 0}, x]*Zeta[3] - 
    3228*Zeta[3]^2 + (-11539*Pi^6 + 10172736*Zeta[3]^2)/2592 + 
    H[{-1}, x]*(432*Pi^2*Zeta[3] - 856*Zeta[5]) + 
    H[{0}, x]*((-688*Pi^2*Zeta[3])/3 - (8*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/
       15 - 328*Zeta[5])) + eps^5*((778*Pi^4*H[{-1}, x])/45 - 
    (917*Pi^4*H[{0}, x])/45 - 44*Pi^2*H[{-1, -1, -1}, x] + 
    (184*Pi^2*H[{-1, -1, 0}, x])/3 - 52*Pi^2*H[{-1, 0, -1}, x] - 
    (46*Pi^2*H[{-1, 0, 0}, x])/3 - 148*Pi^2*H[{0, -1, -1}, x] + 
    (344*Pi^2*H[{0, -1, 0}, x])/3 + 244*Pi^2*H[{0, 0, -1}, x] - 
    (482*Pi^2*H[{0, 0, 0}, x])/3 - 88*H[{-1, -1, -1, 0, 0}, x] + 
    280*H[{-1, -1, 0, 0, 0}, x] - 104*H[{-1, 0, -1, 0, 0}, x] - 
    448*H[{-1, 0, 0, 0, 0}, x] - 296*H[{0, -1, -1, 0, 0}, x] + 
    392*H[{0, -1, 0, 0, 0}, x] + 488*H[{0, 0, -1, 0, 0}, x] - 
    224*H[{0, 0, 0, 0, 0}, x] + (1376*Pi^2*Zeta[3])/9 - 
    88*H[{-1, -1}, x]*Zeta[3] + 576*H[{-1, 0}, x]*Zeta[3] - 
    296*H[{0, -1}, x]*Zeta[3] - 192*H[{0, 0}, x]*Zeta[3] + 
    (7*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/15 + 984*Zeta[5]), 
 -49/9 + 9*eps*H[{0}, x] + eps^2*((683*Pi^2)/108 - 9*H[{0, 0}, x]) + 
  eps^3*(10*Pi^2*H[{-1}, x] - (57*Pi^2*H[{0}, x])/4 + 20*H[{-1, 0, 0}, x] - 
    11*H[{0, 0, 0}, x] + 73*Zeta[3]) + 
  eps^4*((-73*Pi^4)/1440 + 26*Pi^2*H[{-1, -1}, x] - 26*Pi^2*H[{-1, 0}, x] - 
    20*Pi^2*H[{0, -1}, x] + (97*Pi^2*H[{0, 0}, x])/4 + 
    52*H[{-1, -1, 0, 0}, x] - 104*H[{-1, 0, 0, 0}, x] - 
    40*H[{0, -1, 0, 0}, x] + 83*H[{0, 0, 0, 0}, x] + 52*H[{-1}, x]*Zeta[3] - 
    157*H[{0}, x]*Zeta[3]) + eps^5*((-9*Pi^4*H[{-1}, x])/2 + 
    (4537*Pi^4*H[{0}, x])/1440 + 58*Pi^2*H[{-1, -1, -1}, x] - 
    58*Pi^2*H[{-1, -1, 0}, x] - 26*Pi^2*H[{-1, 0, -1}, x] + 
    (103*Pi^2*H[{-1, 0, 0}, x])/3 - 36*Pi^2*H[{0, -1, -1}, x] + 
    (76*Pi^2*H[{0, -1, 0}, x])/3 - 2*Pi^2*H[{0, 0, -1}, x] + 
    (Pi^2*H[{0, 0, 0}, x])/12 + 116*H[{-1, -1, -1, 0, 0}, x] - 
    232*H[{-1, -1, 0, 0, 0}, x] - 52*H[{-1, 0, -1, 0, 0}, x] + 
    316*H[{-1, 0, 0, 0, 0}, x] - 72*H[{0, -1, -1, 0, 0}, x] + 
    80*H[{0, -1, 0, 0, 0}, x] - 4*H[{0, 0, -1, 0, 0}, x] - 
    143*H[{0, 0, 0, 0, 0}, x] - (409*Pi^2*Zeta[3])/9 + 
    116*H[{-1, -1}, x]*Zeta[3] - 244*H[{-1, 0}, x]*Zeta[3] - 
    72*H[{0, -1}, x]*Zeta[3] + 305*H[{0, 0}, x]*Zeta[3] - 
    (49*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/180 - (1288*Zeta[5])/3) + 
  eps^6*((-79441*Pi^6)/136080 - (61*Pi^4*H[{-1, -1}, x])/10 + 
    (347*Pi^4*H[{-1, 0}, x])/30 + (769*Pi^4*H[{0, -1}, x])/45 - 
    (3393*Pi^4*H[{0, 0}, x])/160 + 122*Pi^2*H[{-1, -1, -1, -1}, x] - 
    122*Pi^2*H[{-1, -1, -1, 0}, x] - 58*Pi^2*H[{-1, -1, 0, -1}, x] + 
    (239*Pi^2*H[{-1, -1, 0, 0}, x])/3 + 70*Pi^2*H[{-1, 0, -1, -1}, x] - 
    70*Pi^2*H[{-1, 0, -1, 0}, x] - 142*Pi^2*H[{-1, 0, 0, -1}, x] + 
    88*Pi^2*H[{-1, 0, 0, 0}, x] - 68*Pi^2*H[{0, -1, -1, -1}, x] + 
    (76*Pi^2*H[{0, -1, -1, 0}, x])/3 - 92*Pi^2*H[{0, -1, 0, -1}, x] + 
    86*Pi^2*H[{0, -1, 0, 0}, x] - 146*Pi^2*H[{0, 0, -1, -1}, x] + 
    (598*Pi^2*H[{0, 0, -1, 0}, x])/3 + 320*Pi^2*H[{0, 0, 0, -1}, x] - 
    (3457*Pi^2*H[{0, 0, 0, 0}, x])/12 + 244*H[{-1, -1, -1, -1, 0, 0}, x] - 
    488*H[{-1, -1, -1, 0, 0, 0}, x] - 116*H[{-1, -1, 0, -1, 0, 0}, x] + 
    668*H[{-1, -1, 0, 0, 0, 0}, x] + 140*H[{-1, 0, -1, -1, 0, 0}, x] - 
    280*H[{-1, 0, -1, 0, 0, 0}, x] - 284*H[{-1, 0, 0, -1, 0, 0}, x] - 
    320*H[{-1, 0, 0, 0, 0, 0}, x] - 136*H[{0, -1, -1, -1, 0, 0}, x] + 
    16*H[{0, -1, -1, 0, 0, 0}, x] - 184*H[{0, -1, 0, -1, 0, 0}, x] + 
    392*H[{0, -1, 0, 0, 0, 0}, x] - 292*H[{0, 0, -1, -1, 0, 0}, x] + 
    904*H[{0, 0, -1, 0, 0, 0}, x] + 640*H[{0, 0, 0, -1, 0, 0}, x] - 
    913*H[{0, 0, 0, 0, 0, 0}, x] + 244*H[{-1, -1, -1}, x]*Zeta[3] - 
    500*H[{-1, -1, 0}, x]*Zeta[3] + 140*H[{-1, 0, -1}, x]*Zeta[3] + 
    416*H[{-1, 0, 0}, x]*Zeta[3] - 136*H[{0, -1, -1}, x]*Zeta[3] + 
    520*H[{0, -1, 0}, x]*Zeta[3] - 292*H[{0, 0, -1}, x]*Zeta[3] - 
    497*H[{0, 0, 0}, x]*Zeta[3] + (21662*Zeta[3]^2)/9 - 
    (7*(-11539*Pi^6 + 10172736*Zeta[3]^2))/31104 + 
    H[{0}, x]*(192*Pi^2*Zeta[3] + (9*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/20 + 
      196*Zeta[5]) + H[{-1}, x]*((-925*Pi^2*Zeta[3])/3 + 980*Zeta[5])), 
 (2*eps^2*Pi^2)/9 + (eps^3*(-32*Pi^2*H[{0}, x] - 128*Zeta[3]))/48 + 
  eps^4*((16*Pi^4)/45 - 4*Pi^2*H[{-1, -1}, x] + (8*Pi^2*H[{-1, 0}, x])/3 + 
    2*Pi^2*H[{0, 0}, x] - 8*H[{-1, -1, 0, 0}, x] + 8*H[{-1, 0, 0, 0}, x] - 
    8*H[{-1}, x]*Zeta[3] + 8*H[{0}, x]*Zeta[3]) + 
  eps^6*((1679*Pi^6)/15120 + (59*Pi^4*H[{-1, -1}, x])/45 - 
    (28*Pi^4*H[{-1, 0}, x])/3 - (41*Pi^4*H[{0, -1}, x])/15 + 
    (16*Pi^4*H[{0, 0}, x])/5 - 28*Pi^2*H[{-1, -1, -1, -1}, x] + 
    (80*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 16*Pi^2*H[{-1, -1, 0, -1}, x] - 
    (46*Pi^2*H[{-1, -1, 0, 0}, x])/3 - 40*Pi^2*H[{-1, 0, -1, -1}, x] + 
    (52*Pi^2*H[{-1, 0, -1, 0}, x])/3 + 68*Pi^2*H[{-1, 0, 0, -1}, x] - 
    (142*Pi^2*H[{-1, 0, 0, 0}, x])/3 + 36*Pi^2*H[{0, -1, -1, -1}, x] - 
    32*Pi^2*H[{0, -1, -1, 0}, x] - 24*Pi^2*H[{0, -1, 0, -1}, x] + 
    12*Pi^2*H[{0, -1, 0, 0}, x] - 36*Pi^2*H[{0, 0, -1, -1}, x] + 
    24*Pi^2*H[{0, 0, -1, 0}, x] + 18*Pi^2*H[{0, 0, 0, 0}, x] - 
    56*H[{-1, -1, -1, -1, 0, 0}, x] + 104*H[{-1, -1, -1, 0, 0, 0}, x] + 
    32*H[{-1, -1, 0, -1, 0, 0}, x] - 120*H[{-1, -1, 0, 0, 0, 0}, x] - 
    80*H[{-1, 0, -1, -1, 0, 0}, x] + 24*H[{-1, 0, -1, 0, 0, 0}, x] + 
    136*H[{-1, 0, 0, -1, 0, 0}, x] - 40*H[{-1, 0, 0, 0, 0, 0}, x] + 
    72*H[{0, -1, -1, -1, 0, 0}, x] - 120*H[{0, -1, -1, 0, 0, 0}, x] - 
    48*H[{0, -1, 0, -1, 0, 0}, x] + 96*H[{0, -1, 0, 0, 0, 0}, x] - 
    72*H[{0, 0, -1, -1, 0, 0}, x] + 72*H[{0, 0, -1, 0, 0, 0}, x] - 
    56*H[{-1, -1, -1}, x]*Zeta[3] + 96*H[{-1, -1, 0}, x]*Zeta[3] - 
    80*H[{-1, 0, -1}, x]*Zeta[3] + 88*H[{-1, 0, 0}, x]*Zeta[3] + 
    72*H[{0, -1, -1}, x]*Zeta[3] - 96*H[{0, -1, 0}, x]*Zeta[3] - 
    72*H[{0, 0, -1}, x]*Zeta[3] + 72*H[{0, 0, 0}, x]*Zeta[3] + 
    (44*Zeta[3]^2)/3 + H[{-1}, x]*((316*Pi^2*Zeta[3])/3 - 
      3*((2*Pi^2*Zeta[3])/3 - (416*Zeta[5])/3)) + 
    H[{0}, x]*(12*Pi^2*Zeta[3] - 168*Zeta[5])) + 
  eps^5*((41*Pi^4*H[{-1}, x])/45 - (16*Pi^4*H[{0}, x])/15 - 
    12*Pi^2*H[{-1, -1, -1}, x] + (32*Pi^2*H[{-1, -1, 0}, x])/3 + 
    8*Pi^2*H[{-1, 0, -1}, x] - 4*Pi^2*H[{-1, 0, 0}, x] + 
    12*Pi^2*H[{0, -1, -1}, x] - 8*Pi^2*H[{0, -1, 0}, x] - 
    6*Pi^2*H[{0, 0, 0}, x] - 24*H[{-1, -1, -1, 0, 0}, x] + 
    40*H[{-1, -1, 0, 0, 0}, x] + 16*H[{-1, 0, -1, 0, 0}, x] - 
    32*H[{-1, 0, 0, 0, 0}, x] + 24*H[{0, -1, -1, 0, 0}, x] - 
    24*H[{0, -1, 0, 0, 0}, x] - 4*Pi^2*Zeta[3] - 24*H[{-1, -1}, x]*Zeta[3] + 
    32*H[{-1, 0}, x]*Zeta[3] + 24*H[{0, -1}, x]*Zeta[3] - 
    24*H[{0, 0}, x]*Zeta[3] + 56*Zeta[5]), -49/9 + (22*eps*H[{0}, x])/3 + 
  eps^2*((683*Pi^2)/108 - 4*H[{0, 0}, x]) + 
  eps^3*(10*Pi^2*H[{-1}, x] - (265*Pi^2*H[{0}, x])/18 + 20*H[{-1, 0, 0}, x] - 
    24*H[{0, 0, 0}, x] + 73*Zeta[3]) + 
  eps^4*((475*Pi^4)/288 + 26*Pi^2*H[{-1, -1}, x] - 30*Pi^2*H[{-1, 0}, x] - 
    36*Pi^2*H[{0, -1}, x] + (107*Pi^2*H[{0, 0}, x])/3 + 
    52*H[{-1, -1, 0, 0}, x] - 128*H[{-1, 0, 0, 0}, x] - 
    72*H[{0, -1, 0, 0}, x] + 144*H[{0, 0, 0, 0}, x] + 52*H[{-1}, x]*Zeta[3] - 
    114*H[{0}, x]*Zeta[3]) + eps^5*((137*Pi^4*H[{-1}, x])/30 - 
    (1181*Pi^4*H[{0}, x])/240 + 58*Pi^2*H[{-1, -1, -1}, x] - 
    78*Pi^2*H[{-1, -1, 0}, x] - 110*Pi^2*H[{-1, 0, -1}, x] + 
    (295*Pi^2*H[{-1, 0, 0}, x])/3 - 100*Pi^2*H[{0, -1, -1}, x] + 
    (292*Pi^2*H[{0, -1, 0}, x])/3 + 120*Pi^2*H[{0, 0, -1}, x] - 
    90*Pi^2*H[{0, 0, 0}, x] + 116*H[{-1, -1, -1, 0, 0}, x] - 
    352*H[{-1, -1, 0, 0, 0}, x] - 220*H[{-1, 0, -1, 0, 0}, x] + 
    604*H[{-1, 0, 0, 0, 0}, x] - 200*H[{0, -1, -1, 0, 0}, x] + 
    384*H[{0, -1, 0, 0, 0}, x] + 240*H[{0, 0, -1, 0, 0}, x] - 
    576*H[{0, 0, 0, 0, 0}, x] - (787*Pi^2*Zeta[3])/9 + 
    116*H[{-1, -1}, x]*Zeta[3] - 28*H[{-1, 0}, x]*Zeta[3] - 
    200*H[{0, -1}, x]*Zeta[3] + 132*H[{0, 0}, x]*Zeta[3] - 
    (49*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/180 - (1924*Zeta[5])/3) + 
  eps^6*((-335659*Pi^6)/136080 + (361*Pi^4*H[{-1, -1}, x])/30 - 
    (169*Pi^4*H[{-1, 0}, x])/10 - (431*Pi^4*H[{0, -1}, x])/45 + 
    (353*Pi^4*H[{0, 0}, x])/24 + 122*Pi^2*H[{-1, -1, -1, -1}, x] - 
    174*Pi^2*H[{-1, -1, -1, 0}, x] - 238*Pi^2*H[{-1, -1, 0, -1}, x] + 
    (767*Pi^2*H[{-1, -1, 0, 0}, x])/3 - 366*Pi^2*H[{-1, 0, -1, -1}, x] + 
    330*Pi^2*H[{-1, 0, -1, 0}, x] + 418*Pi^2*H[{-1, 0, 0, -1}, x] - 
    (938*Pi^2*H[{-1, 0, 0, 0}, x])/3 - 228*Pi^2*H[{0, -1, -1, -1}, x] + 
    (772*Pi^2*H[{0, -1, -1, 0}, x])/3 + 300*Pi^2*H[{0, -1, 0, -1}, x] - 
    258*Pi^2*H[{0, -1, 0, 0}, x] + 344*Pi^2*H[{0, 0, -1, -1}, x] - 
    (920*Pi^2*H[{0, 0, -1, 0}, x])/3 - 384*Pi^2*H[{0, 0, 0, -1}, x] + 
    236*Pi^2*H[{0, 0, 0, 0}, x] + 244*H[{-1, -1, -1, -1, 0, 0}, x] - 
    800*H[{-1, -1, -1, 0, 0, 0}, x] - 476*H[{-1, -1, 0, -1, 0, 0}, x] + 
    1724*H[{-1, -1, 0, 0, 0, 0}, x] - 732*H[{-1, 0, -1, -1, 0, 0}, x] + 
    1248*H[{-1, 0, -1, 0, 0, 0}, x] + 836*H[{-1, 0, 0, -1, 0, 0}, x] - 
    2504*H[{-1, 0, 0, 0, 0, 0}, x] - 456*H[{0, -1, -1, -1, 0, 0}, x] + 
    1088*H[{0, -1, -1, 0, 0, 0}, x] + 600*H[{0, -1, 0, -1, 0, 0}, x] - 
    1560*H[{0, -1, 0, 0, 0, 0}, x] + 688*H[{0, 0, -1, -1, 0, 0}, x] - 
    1152*H[{0, 0, -1, 0, 0, 0}, x] - 768*H[{0, 0, 0, -1, 0, 0}, x] + 
    2016*H[{0, 0, 0, 0, 0, 0}, x] + 244*H[{-1, -1, -1}, x]*Zeta[3] - 
    92*H[{-1, -1, 0}, x]*Zeta[3] - 732*H[{-1, 0, -1}, x]*Zeta[3] - 
    456*H[{0, -1, -1}, x]*Zeta[3] + 344*H[{0, -1, 0}, x]*Zeta[3] + 
    688*H[{0, 0, -1}, x]*Zeta[3] + 24*H[{0, 0, 0}, x]*Zeta[3] + 
    (17540*Zeta[3]^2)/9 - (7*(-11539*Pi^6 + 10172736*Zeta[3]^2))/31104 + 
    H[{-1}, x]*((-733*Pi^2*Zeta[3])/3 + 852*Zeta[5]) + 
    (H[{0}, x]*(6032*Pi^2*Zeta[3] + (44*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/
        5 + 6720*Zeta[5]))/24), (2*eps^2*Pi^2)/9 - (8*eps^3*Zeta[3])/3 + 
  eps^4*((-2*Pi^4)/5 - 4*Pi^2*H[{-1, -1}, x] + (4*Pi^2*H[{-1, 0}, x])/3 + 
    4*Pi^2*H[{0, -1}, x] - (4*Pi^2*H[{0, 0}, x])/3 - 8*H[{-1, -1, 0, 0}, x] + 
    8*H[{0, -1, 0, 0}, x] - 8*H[{-1}, x]*Zeta[3] + 8*H[{0}, x]*Zeta[3]) + 
  eps^5*((7*Pi^4*H[{-1}, x])/45 + (3*Pi^4*H[{0}, x])/5 - 
    12*Pi^2*H[{-1, -1, -1}, x] + (40*Pi^2*H[{-1, -1, 0}, x])/3 + 
    16*Pi^2*H[{-1, 0, -1}, x] - (16*Pi^2*H[{-1, 0, 0}, x])/3 + 
    12*Pi^2*H[{0, -1, -1}, x] - 12*Pi^2*H[{0, -1, 0}, x] - 
    20*Pi^2*H[{0, 0, -1}, x] + (20*Pi^2*H[{0, 0, 0}, x])/3 - 
    24*H[{-1, -1, -1, 0, 0}, x] + 56*H[{-1, -1, 0, 0, 0}, x] + 
    32*H[{-1, 0, -1, 0, 0}, x] + 24*H[{0, -1, -1, 0, 0}, x] - 
    48*H[{0, -1, 0, 0, 0}, x] - 40*H[{0, 0, -1, 0, 0}, x] - 4*Pi^2*Zeta[3] - 
    24*H[{-1, -1}, x]*Zeta[3] + 16*H[{-1, 0}, x]*Zeta[3] + 
    24*H[{0, -1}, x]*Zeta[3] - 40*H[{0, 0}, x]*Zeta[3]) + 
  eps^6*((3905*Pi^6)/9072 - (77*Pi^4*H[{-1, -1}, x])/45 + 
    (77*Pi^4*H[{0, -1}, x])/45 - (37*Pi^4*H[{0, 0}, x])/45 - 
    28*Pi^2*H[{-1, -1, -1, -1}, x] + (112*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 
    48*Pi^2*H[{-1, -1, 0, -1}, x] - (134*Pi^2*H[{-1, -1, 0, 0}, x])/3 + 
    104*Pi^2*H[{-1, 0, -1, -1}, x] - (208*Pi^2*H[{-1, 0, -1, 0}, x])/3 - 
    64*Pi^2*H[{-1, 0, 0, -1}, x] + (64*Pi^2*H[{-1, 0, 0, 0}, x])/3 + 
    28*Pi^2*H[{0, -1, -1, -1}, x] - (100*Pi^2*H[{0, -1, -1, 0}, x])/3 - 
    44*Pi^2*H[{0, -1, 0, -1}, x] + (110*Pi^2*H[{0, -1, 0, 0}, x])/3 - 
    116*Pi^2*H[{0, 0, -1, -1}, x] + (236*Pi^2*H[{0, 0, -1, 0}, x])/3 + 
    76*Pi^2*H[{0, 0, 0, -1}, x] - (76*Pi^2*H[{0, 0, 0, 0}, x])/3 - 
    56*H[{-1, -1, -1, -1, 0, 0}, x] + 168*H[{-1, -1, -1, 0, 0, 0}, x] + 
    96*H[{-1, -1, 0, -1, 0, 0}, x] - 280*H[{-1, -1, 0, 0, 0, 0}, x] + 
    208*H[{-1, 0, -1, -1, 0, 0}, x] - 208*H[{-1, 0, -1, 0, 0, 0}, x] - 
    128*H[{-1, 0, 0, -1, 0, 0}, x] + 56*H[{0, -1, -1, -1, 0, 0}, x] - 
    144*H[{0, -1, -1, 0, 0, 0}, x] - 88*H[{0, -1, 0, -1, 0, 0}, x] + 
    216*H[{0, -1, 0, 0, 0, 0}, x] - 232*H[{0, 0, -1, -1, 0, 0}, x] + 
    240*H[{0, 0, -1, 0, 0, 0}, x] + 152*H[{0, 0, 0, -1, 0, 0}, x] - 
    56*H[{-1, -1, -1}, x]*Zeta[3] + 32*H[{-1, -1, 0}, x]*Zeta[3] + 
    208*H[{-1, 0, -1}, x]*Zeta[3] - 96*H[{-1, 0, 0}, x]*Zeta[3] + 
    56*H[{0, -1, -1}, x]*Zeta[3] - 24*H[{0, -1, 0}, x]*Zeta[3] - 
    232*H[{0, 0, -1}, x]*Zeta[3] + 152*H[{0, 0, 0}, x]*Zeta[3] + 
    (296*Zeta[3]^2)/3 + H[{0}, x]*((-70*Pi^2*Zeta[3])/3 - 32*Zeta[5]) + 
    H[{-1}, x]*((74*Pi^2*Zeta[3])/3 - 32*Zeta[5])), 
 -2/9 + (2*eps*H[{0}, x])/3 + (eps^2*((-112*Pi^2)/3 - 192*H[{0, 0}, x]))/96 + 
  eps^3*((7*Pi^2*H[{0}, x])/6 + 6*H[{0, 0, 0}, x] - (110*Zeta[3])/9) + 
  eps^4*((-5329*Pi^4)/6480 - (7*Pi^2*H[{0, 0}, x])/2 - 
    18*H[{0, 0, 0, 0}, x] + (110*H[{0}, x]*Zeta[3])/3) + 
  eps^6*((-347491*Pi^6)/204120 - (5329*Pi^4*H[{0, 0}, x])/720 - 
    (63*Pi^2*H[{0, 0, 0, 0}, x])/2 - 162*H[{0, 0, 0, 0, 0, 0}, x] + 
    330*H[{0, 0, 0}, x]*Zeta[3] - (2336*Zeta[3]^2)/9 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/108864 + 
    H[{0}, x]*((542*Pi^2*Zeta[3])/9 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/30 + 
      648*Zeta[5])) + eps^5*((5329*Pi^4*H[{0}, x])/2160 + 
    (21*Pi^2*H[{0, 0, 0}, x])/2 + 54*H[{0, 0, 0, 0, 0}, x] - 
    (542*Pi^2*Zeta[3])/27 - 110*H[{0, 0}, x]*Zeta[3] - 216*Zeta[5] + 
    (-145*Pi^2*Zeta[3] + 5052*Zeta[5])/90), -14/9 - (79*eps^2*Pi^2)/54 + 
  (eps^3*(-1440*Pi^2*H[{-1}, x] + 1440*Pi^2*H[{0}, x] - 
     2880*H[{-1, 0, 0}, x] + 2880*H[{0, 0, 0}, x] - 480*Zeta[3]))/144 + 
  eps^4*((-919*Pi^4)/720 - 38*Pi^2*H[{-1, -1}, x] + 34*Pi^2*H[{-1, 0}, x] + 
    38*Pi^2*H[{0, -1}, x] - 34*Pi^2*H[{0, 0}, x] - 76*H[{-1, -1, 0, 0}, x] + 
    128*H[{-1, 0, 0, 0}, x] + 76*H[{0, -1, 0, 0}, x] - 
    128*H[{0, 0, 0, 0}, x] - 76*H[{-1}, x]*Zeta[3] + 76*H[{0}, x]*Zeta[3]) + 
  eps^5*((-41*Pi^4*H[{-1}, x])/30 + (41*Pi^4*H[{0}, x])/30 - 
    138*Pi^2*H[{-1, -1, -1}, x] + 118*Pi^2*H[{-1, -1, 0}, x] + 
    118*Pi^2*H[{-1, 0, -1}, x] - (239*Pi^2*H[{-1, 0, 0}, x])/3 + 
    138*Pi^2*H[{0, -1, -1}, x] - 118*Pi^2*H[{0, -1, 0}, x] - 
    118*Pi^2*H[{0, 0, -1}, x] + (239*Pi^2*H[{0, 0, 0}, x])/3 - 
    276*H[{-1, -1, -1, 0, 0}, x] + 432*H[{-1, -1, 0, 0, 0}, x] + 
    236*H[{-1, 0, -1, 0, 0}, x] - 476*H[{-1, 0, 0, 0, 0}, x] + 
    276*H[{0, -1, -1, 0, 0}, x] - 432*H[{0, -1, 0, 0, 0}, x] - 
    236*H[{0, 0, -1, 0, 0}, x] + 476*H[{0, 0, 0, 0, 0}, x] + 
    (83*Pi^2*Zeta[3])/9 - 276*H[{-1, -1}, x]*Zeta[3] + 
    236*H[{-1, 0}, x]*Zeta[3] + 276*H[{0, -1}, x]*Zeta[3] - 
    236*H[{0, 0}, x]*Zeta[3] - (7*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/90 - 
    (1228*Zeta[5])/3) + eps^6*((-493279*Pi^6)/136080 - 
    (151*Pi^4*H[{-1, -1}, x])/30 - (61*Pi^4*H[{-1, 0}, x])/10 + 
    (151*Pi^4*H[{0, -1}, x])/30 + (61*Pi^4*H[{0, 0}, x])/10 - 
    470*Pi^2*H[{-1, -1, -1, -1}, x] + 402*Pi^2*H[{-1, -1, -1, 0}, x] + 
    434*Pi^2*H[{-1, -1, 0, -1}, x] - 259*Pi^2*H[{-1, -1, 0, 0}, x] + 
    402*Pi^2*H[{-1, 0, -1, -1}, x] - (898*Pi^2*H[{-1, 0, -1, 0}, x])/3 - 
    262*Pi^2*H[{-1, 0, 0, -1}, x] + (206*Pi^2*H[{-1, 0, 0, 0}, x])/3 + 
    470*Pi^2*H[{0, -1, -1, -1}, x] - 402*Pi^2*H[{0, -1, -1, 0}, x] - 
    434*Pi^2*H[{0, -1, 0, -1}, x] + 259*Pi^2*H[{0, -1, 0, 0}, x] - 
    402*Pi^2*H[{0, 0, -1, -1}, x] + (898*Pi^2*H[{0, 0, -1, 0}, x])/3 + 
    262*Pi^2*H[{0, 0, 0, -1}, x] - (206*Pi^2*H[{0, 0, 0, 0}, x])/3 - 
    940*H[{-1, -1, -1, -1, 0, 0}, x] + 1472*H[{-1, -1, -1, 0, 0, 0}, x] + 
    868*H[{-1, -1, 0, -1, 0, 0}, x] - 1412*H[{-1, -1, 0, 0, 0, 0}, x] + 
    804*H[{-1, 0, -1, -1, 0, 0}, x] - 992*H[{-1, 0, -1, 0, 0, 0}, x] - 
    524*H[{-1, 0, 0, -1, 0, 0}, x] + 968*H[{-1, 0, 0, 0, 0, 0}, x] + 
    940*H[{0, -1, -1, -1, 0, 0}, x] - 1472*H[{0, -1, -1, 0, 0, 0}, x] - 
    868*H[{0, -1, 0, -1, 0, 0}, x] + 1412*H[{0, -1, 0, 0, 0, 0}, x] - 
    804*H[{0, 0, -1, -1, 0, 0}, x] + 992*H[{0, 0, -1, 0, 0, 0}, x] + 
    524*H[{0, 0, 0, -1, 0, 0}, x] - 968*H[{0, 0, 0, 0, 0, 0}, x] - 
    940*H[{-1, -1, -1}, x]*Zeta[3] + 676*H[{-1, -1, 0}, x]*Zeta[3] + 
    804*H[{-1, 0, -1}, x]*Zeta[3] - 392*H[{-1, 0, 0}, x]*Zeta[3] + 
    940*H[{0, -1, -1}, x]*Zeta[3] - 676*H[{0, -1, 0}, x]*Zeta[3] - 
    804*H[{0, 0, -1}, x]*Zeta[3] + 392*H[{0, 0, 0}, x]*Zeta[3] + 
    (8188*Zeta[3]^2)/9 + (11539*Pi^6 - 10172736*Zeta[3]^2)/15552 + 
    H[{-1}, x]*((575*Pi^2*Zeta[3])/3 - 236*Zeta[5]) + 
    H[{0}, x]*((-575*Pi^2*Zeta[3])/3 + 236*Zeta[5])), 
 128/9 - (52*eps*H[{0}, x])/3 + eps^2*((-38*Pi^2)/3 + 8*H[{0, 0}, x]) + 
  eps^3*(-10*Pi^2*H[{-1}, x] + (157*Pi^2*H[{0}, x])/9 - 20*H[{-1, 0, 0}, x] + 
    28*H[{0, 0, 0}, x] - (964*Zeta[3])/9) + 
  eps^4*((2429*Pi^4)/810 - 10*Pi^2*H[{-1, -1}, x] + 
    (50*Pi^2*H[{-1, 0}, x])/3 + 6*Pi^2*H[{0, -1}, x] - 4*Pi^2*H[{0, 0}, x] - 
    20*H[{-1, -1, 0, 0}, x] + 80*H[{-1, 0, 0, 0}, x] + 
    12*H[{0, -1, 0, 0}, x] - 64*H[{0, 0, 0, 0}, x] - 20*H[{-1}, x]*Zeta[3] + 
    (328*H[{0}, x]*Zeta[3])/3) + eps^6*((4160777*Pi^6)/408240 + 
    (5*Pi^4*H[{-1, -1}, x])/18 + (641*Pi^4*H[{-1, 0}, x])/90 - 
    (1207*Pi^4*H[{0, -1}, x])/90 + (3163*Pi^4*H[{0, 0}, x])/180 - 
    10*Pi^2*H[{-1, -1, -1, -1}, x] + (50*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 
    30*Pi^2*H[{-1, -1, 0, -1}, x] - (71*Pi^2*H[{-1, -1, 0, 0}, x])/3 + 
    126*Pi^2*H[{-1, 0, -1, -1}, x] - 66*Pi^2*H[{-1, 0, -1, 0}, x] - 
    98*Pi^2*H[{-1, 0, 0, -1}, x] + 66*Pi^2*H[{-1, 0, 0, 0}, x] - 
    218*Pi^2*H[{0, -1, -1, -1}, x] + (562*Pi^2*H[{0, -1, -1, 0}, x])/3 + 
    270*Pi^2*H[{0, -1, 0, -1}, x] - (527*Pi^2*H[{0, -1, 0, 0}, x])/3 + 
    358*Pi^2*H[{0, 0, -1, -1}, x] - (926*Pi^2*H[{0, 0, -1, 0}, x])/3 - 
    394*Pi^2*H[{0, 0, 0, -1}, x] + (746*Pi^2*H[{0, 0, 0, 0}, x])/3 - 
    20*H[{-1, -1, -1, -1, 0, 0}, x] + 80*H[{-1, -1, -1, 0, 0, 0}, x] + 
    60*H[{-1, -1, 0, -1, 0, 0}, x] - 172*H[{-1, -1, 0, 0, 0, 0}, x] + 
    252*H[{-1, 0, -1, -1, 0, 0}, x] - 144*H[{-1, 0, -1, 0, 0, 0}, x] - 
    196*H[{-1, 0, 0, -1, 0, 0}, x] + 296*H[{-1, 0, 0, 0, 0, 0}, x] - 
    436*H[{0, -1, -1, -1, 0, 0}, x] + 688*H[{0, -1, -1, 0, 0, 0}, x] + 
    540*H[{0, -1, 0, -1, 0, 0}, x] - 940*H[{0, -1, 0, 0, 0, 0}, x] + 
    716*H[{0, 0, -1, -1, 0, 0}, x] - 1136*H[{0, 0, -1, 0, 0, 0}, x] - 
    788*H[{0, 0, 0, -1, 0, 0}, x] + 1208*H[{0, 0, 0, 0, 0, 0}, x] - 
    20*H[{-1, -1, -1}, x]*Zeta[3] - 20*H[{-1, -1, 0}, x]*Zeta[3] + 
    252*H[{-1, 0, -1}, x]*Zeta[3] + 32*H[{-1, 0, 0}, x]*Zeta[3] - 
    436*H[{0, -1, -1}, x]*Zeta[3] + 44*H[{0, -1, 0}, x]*Zeta[3] + 
    716*H[{0, 0, -1}, x]*Zeta[3] - 608*H[{0, 0, 0}, x]*Zeta[3] - 
    (51460*Zeta[3]^2)/9 + (-11539*Pi^6 + 10172736*Zeta[3]^2)/1701 + 
    H[{0}, x]*((-785*Pi^2*Zeta[3])/9 - (13*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/
       15 - 2692*Zeta[5]) + H[{-1}, x]*((269*Pi^2*Zeta[3])/3 - 
      516*Zeta[5])) + eps^5*((5*Pi^4*H[{-1}, x])/18 - 
    (10913*Pi^4*H[{0}, x])/1080 - 10*Pi^2*H[{-1, -1, -1}, x] + 
    (50*Pi^2*H[{-1, -1, 0}, x])/3 + 30*Pi^2*H[{-1, 0, -1}, x] - 
    (71*Pi^2*H[{-1, 0, 0}, x])/3 - 26*Pi^2*H[{0, -1, -1}, x] + 
    (82*Pi^2*H[{0, -1, 0}, x])/3 + 70*Pi^2*H[{0, 0, -1}, x] - 
    (227*Pi^2*H[{0, 0, 0}, x])/3 - 20*H[{-1, -1, -1, 0, 0}, x] + 
    80*H[{-1, -1, 0, 0, 0}, x] + 60*H[{-1, 0, -1, 0, 0}, x] - 
    172*H[{-1, 0, 0, 0, 0}, x] - 52*H[{0, -1, -1, 0, 0}, x] + 
    112*H[{0, -1, 0, 0, 0}, x] + 140*H[{0, 0, -1, 0, 0}, x] - 
    140*H[{0, 0, 0, 0, 0}, x] + (473*Pi^2*Zeta[3])/27 - 
    20*H[{-1, -1}, x]*Zeta[3] - 20*H[{-1, 0}, x]*Zeta[3] - 
    52*H[{0, -1}, x]*Zeta[3] + 52*H[{0, 0}, x]*Zeta[3] + 
    (32*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/45 + (8644*Zeta[5])/3), 
 -98/9 + (50*eps*H[{0}, x])/3 + eps^2*((755*Pi^2)/54 - 10*H[{0, 0}, x]) + 
  eps^3*(28*Pi^2*H[{-1}, x] - (635*Pi^2*H[{0}, x])/18 + 56*H[{-1, 0, 0}, x] - 
    58*H[{0, 0, 0}, x] + 122*Zeta[3]) + 
  eps^4*((331*Pi^4)/144 + 84*Pi^2*H[{-1, -1}, x] - 
    (244*Pi^2*H[{-1, 0}, x])/3 - 92*Pi^2*H[{0, -1}, x] + 
    (463*Pi^2*H[{0, 0}, x])/6 + 168*H[{-1, -1, 0, 0}, x] - 
    320*H[{-1, 0, 0, 0}, x] - 184*H[{0, -1, 0, 0}, x] + 
    310*H[{0, 0, 0, 0}, x] + 168*H[{-1}, x]*Zeta[3] - 
    238*H[{0}, x]*Zeta[3]) + eps^5*((197*Pi^4*H[{-1}, x])/45 + 
    (91*Pi^4*H[{0}, x])/80 + 284*Pi^2*H[{-1, -1, -1}, x] - 
    (748*Pi^2*H[{-1, -1, 0}, x])/3 - 276*Pi^2*H[{-1, 0, -1}, x] + 
    (554*Pi^2*H[{-1, 0, 0}, x])/3 - 308*Pi^2*H[{0, -1, -1}, x] + 
    (724*Pi^2*H[{0, -1, 0}, x])/3 + 236*Pi^2*H[{0, 0, -1}, x] - 
    (665*Pi^2*H[{0, 0, 0}, x])/6 + 568*H[{-1, -1, -1, 0, 0}, x] - 
    928*H[{-1, -1, 0, 0, 0}, x] - 552*H[{-1, 0, -1, 0, 0}, x] + 
    1096*H[{-1, 0, 0, 0, 0}, x] - 616*H[{0, -1, -1, 0, 0}, x] + 
    832*H[{0, -1, 0, 0, 0}, x] + 472*H[{0, 0, -1, 0, 0}, x] - 
    826*H[{0, 0, 0, 0, 0}, x] - (548*Pi^2*Zeta[3])/9 + 
    568*H[{-1, -1}, x]*Zeta[3] - 392*H[{-1, 0}, x]*Zeta[3] - 
    616*H[{0, -1}, x]*Zeta[3] + 370*H[{0, 0}, x]*Zeta[3] - 
    (49*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/90 - (4688*Zeta[5])/3) + 
  eps^6*((-62612*Pi^6)/8505 + (527*Pi^4*H[{-1, -1}, x])/45 + 
    (59*Pi^4*H[{-1, 0}, x])/45 + (319*Pi^4*H[{0, -1}, x])/45 - 
    (7927*Pi^4*H[{0, 0}, x])/240 + 948*Pi^2*H[{-1, -1, -1, -1}, x] - 
    (2452*Pi^2*H[{-1, -1, -1, 0}, x])/3 - 908*Pi^2*H[{-1, -1, 0, -1}, x] + 
    (1630*Pi^2*H[{-1, -1, 0, 0}, x])/3 - 988*Pi^2*H[{-1, 0, -1, -1}, x] + 
    (2092*Pi^2*H[{-1, 0, -1, 0}, x])/3 + 692*Pi^2*H[{-1, 0, 0, -1}, x] - 
    220*Pi^2*H[{-1, 0, 0, 0}, x] - 1052*Pi^2*H[{0, -1, -1, -1}, x] + 
    (2380*Pi^2*H[{0, -1, -1, 0}, x])/3 + 740*Pi^2*H[{0, -1, 0, -1}, x] - 
    (970*Pi^2*H[{0, -1, 0, 0}, x])/3 + 836*Pi^2*H[{0, 0, -1, -1}, x] - 
    (1444*Pi^2*H[{0, 0, -1, 0}, x])/3 - 332*Pi^2*H[{0, 0, 0, -1}, x] - 
    (1009*Pi^2*H[{0, 0, 0, 0}, x])/6 + 1896*H[{-1, -1, -1, -1, 0, 0}, x] - 
    3008*H[{-1, -1, -1, 0, 0, 0}, x] - 1816*H[{-1, -1, 0, -1, 0, 0}, x] + 
    2968*H[{-1, -1, 0, 0, 0, 0}, x] - 1976*H[{-1, 0, -1, -1, 0, 0}, x] + 
    2208*H[{-1, 0, -1, 0, 0, 0}, x] + 1384*H[{-1, 0, 0, -1, 0, 0}, x] - 
    2192*H[{-1, 0, 0, 0, 0, 0}, x] - 2104*H[{0, -1, -1, -1, 0, 0}, x] + 
    2656*H[{0, -1, -1, 0, 0, 0}, x] + 1480*H[{0, -1, 0, -1, 0, 0}, x] - 
    1576*H[{0, -1, 0, 0, 0, 0}, x] + 1672*H[{0, 0, -1, -1, 0, 0}, x] - 
    1216*H[{0, 0, -1, 0, 0, 0}, x] - 664*H[{0, 0, 0, -1, 0, 0}, x] + 
    118*H[{0, 0, 0, 0, 0, 0}, x] + 1896*H[{-1, -1, -1}, x]*Zeta[3] - 
    1272*H[{-1, -1, 0}, x]*Zeta[3] - 1976*H[{-1, 0, -1}, x]*Zeta[3] + 
    592*H[{-1, 0, 0}, x]*Zeta[3] - 2104*H[{0, -1, -1}, x]*Zeta[3] + 
    1800*H[{0, -1, 0}, x]*Zeta[3] + 1672*H[{0, 0, -1}, x]*Zeta[3] - 
    238*H[{0, 0, 0}, x]*Zeta[3] + (36664*Zeta[3]^2)/9 - 
    (7*(-11539*Pi^6 + 10172736*Zeta[3]^2))/15552 + 
    H[{-1}, x]*(-518*Pi^2*Zeta[3] + 1272*Zeta[5]) + 
    H[{0}, x]*((952*Pi^2*Zeta[3])/3 + (5*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/
       6 + 1280*Zeta[5])), -56/9 + 4*eps*H[{0}, x] + 
  eps^2*((166*Pi^2)/27 + 4*H[{0, 0}, x]) + 
  eps^3*(8*Pi^2*H[{-1}, x] - (11*Pi^2*H[{0}, x])/3 + 16*H[{-1, 0, 0}, x] - 
    12*H[{0, 0, 0}, x] + (200*Zeta[3])/3) + 
  eps^4*((-151*Pi^4)/36 + 12*Pi^2*H[{-1, -1}, x] - 
    (20*Pi^2*H[{-1, 0}, x])/3 + 20*Pi^2*H[{0, -1}, x] - 
    21*Pi^2*H[{0, 0}, x] + 24*H[{-1, -1, 0, 0}, x] - 16*H[{-1, 0, 0, 0}, x] + 
    40*H[{0, -1, 0, 0}, x] - 44*H[{0, 0, 0, 0}, x] + 24*H[{-1}, x]*Zeta[3] - 
    44*H[{0}, x]*Zeta[3]) + eps^5*((-248*Pi^4*H[{-1}, x])/45 + 
    (271*Pi^4*H[{0}, x])/24 - 24*Pi^2*H[{-1, -1, -1}, x] + 
    (88*Pi^2*H[{-1, -1, 0}, x])/3 + 64*Pi^2*H[{-1, 0, -1}, x] - 
    (140*Pi^2*H[{-1, 0, 0}, x])/3 + 152*Pi^2*H[{0, -1, -1}, x] - 
    (344*Pi^2*H[{0, -1, 0}, x])/3 - 160*Pi^2*H[{0, 0, -1}, x] + 
    (313*Pi^2*H[{0, 0, 0}, x])/3 - 48*H[{-1, -1, -1, 0, 0}, x] + 
    128*H[{-1, -1, 0, 0, 0}, x] + 128*H[{-1, 0, -1, 0, 0}, x] - 
    224*H[{-1, 0, 0, 0, 0}, x] + 304*H[{0, -1, -1, 0, 0}, x] - 
    384*H[{0, -1, 0, 0, 0}, x] - 320*H[{0, 0, -1, 0, 0}, x] + 
    420*H[{0, 0, 0, 0, 0}, x] - (596*Pi^2*Zeta[3])/9 - 
    48*H[{-1, -1}, x]*Zeta[3] - 80*H[{-1, 0}, x]*Zeta[3] + 
    304*H[{0, -1}, x]*Zeta[3] - 196*H[{0, 0}, x]*Zeta[3] - 
    (14*(145*Pi^2*Zeta[3] - 5052*Zeta[5]))/45 - (3344*Zeta[5])/3) + 
  eps^6*((-62179*Pi^6)/13608 - (197*Pi^4*H[{-1, -1}, x])/45 - 
    (341*Pi^4*H[{-1, 0}, x])/45 + (997*Pi^4*H[{0, -1}, x])/45 - 
    (3767*Pi^4*H[{0, 0}, x])/360 - 180*Pi^2*H[{-1, -1, -1, -1}, x] + 
    (700*Pi^2*H[{-1, -1, -1, 0}, x])/3 + 316*Pi^2*H[{-1, -1, 0, -1}, x] - 
    (694*Pi^2*H[{-1, -1, 0, 0}, x])/3 + 364*Pi^2*H[{-1, 0, -1, -1}, x] - 
    332*Pi^2*H[{-1, 0, -1, 0}, x] - 316*Pi^2*H[{-1, 0, 0, -1}, x] + 
    (416*Pi^2*H[{-1, 0, 0, 0}, x])/3 + 692*Pi^2*H[{0, -1, -1, -1}, x] - 
    (1724*Pi^2*H[{0, -1, -1, 0}, x])/3 - 636*Pi^2*H[{0, -1, 0, -1}, x] + 
    386*Pi^2*H[{0, -1, 0, 0}, x] - 748*Pi^2*H[{0, 0, -1, -1}, x] + 
    (1700*Pi^2*H[{0, 0, -1, 0}, x])/3 + 540*Pi^2*H[{0, 0, 0, -1}, x] - 
    (643*Pi^2*H[{0, 0, 0, 0}, x])/3 - 360*H[{-1, -1, -1, -1, 0, 0}, x] + 
    1040*H[{-1, -1, -1, 0, 0, 0}, x] + 632*H[{-1, -1, 0, -1, 0, 0}, x] - 
    1320*H[{-1, -1, 0, 0, 0, 0}, x] + 728*H[{-1, 0, -1, -1, 0, 0}, x] - 
    1264*H[{-1, 0, -1, 0, 0, 0}, x] - 632*H[{-1, 0, 0, -1, 0, 0}, x] + 
    1280*H[{-1, 0, 0, 0, 0, 0}, x] + 1384*H[{0, -1, -1, -1, 0, 0}, x] - 
    2064*H[{0, -1, -1, 0, 0, 0}, x] - 1272*H[{0, -1, 0, -1, 0, 0}, x] + 
    1896*H[{0, -1, 0, 0, 0, 0}, x] - 1496*H[{0, 0, -1, -1, 0, 0}, x] + 
    1904*H[{0, 0, -1, 0, 0, 0}, x] + 1080*H[{0, 0, 0, -1, 0, 0}, x] - 
    1532*H[{0, 0, 0, 0, 0, 0}, x] - 360*H[{-1, -1, -1}, x]*Zeta[3] + 
    136*H[{-1, -1, 0}, x]*Zeta[3] + 728*H[{-1, 0, -1}, x]*Zeta[3] - 
    584*H[{-1, 0, 0}, x]*Zeta[3] + 1384*H[{0, -1, -1}, x]*Zeta[3] - 
    904*H[{0, -1, 0}, x]*Zeta[3] - 1496*H[{0, 0, -1}, x]*Zeta[3] + 
    1076*H[{0, 0, 0}, x]*Zeta[3] + (19456*Zeta[3]^2)/9 + 
    (11539*Pi^6 - 10172736*Zeta[3]^2)/3888 + 
    H[{0}, x]*((634*Pi^2*Zeta[3])/3 + (145*Pi^2*Zeta[3] - 5052*Zeta[5])/5 + 
      232*Zeta[5]) + H[{-1}, x]*((-530*Pi^2*Zeta[3])/3 + 984*Zeta[5]))};

(*   the matrix appearing in differential equations *) 

AtildeE= {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(8*Log[1 + x])/3, 0, -4*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 
  -Log[x] + Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2*Log[x])/3, 0, 0, -2*Log[x], 
  0, 0, 0, 0, 0, -2*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*Log[x])/3, 0, 0, 0, 0, 2*Log[x], 0, 0, 0, 0, 
  -3*Log[x] + 2*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -4*(Log[x] - Log[1 + x]), 
  0, 0, 4*Log[1 + x], 0, 0, 0, 0, 0, -2*Log[x] + Log[1 + x], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(4*Log[x])/3, (-4*Log[x])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[x], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (-8*(Log[x] - Log[1 + x]))/3, 0, 0, 0, 
  -4*(Log[x] - Log[1 + x]), 4*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 
  -Log[x] + Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, -8*(Log[x] - Log[1 + x]), 0, 
  (16*(Log[x] - Log[1 + x]))/3, 0, 0, 0, 0, 0, 0, 2*(Log[x] - Log[1 + x]), 0, 
  0, 0, 0, 0, -3*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -3*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-2*(Log[x] - Log[1 + x]))/3, 0, 0, 
  -8*(Log[x] - Log[1 + x]), 0, (16*(Log[x] - Log[1 + x]))/3, 0, 0, 0, 
  4*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[x] - 3*Log[1 + x], 2*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-4*Log[1 + x])/3, 0, 0, -16*Log[1 + x], 
  0, (32*Log[1 + x])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6*Log[1 + x], -4*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {Log[x]/3, 0, 0, (8*Log[x])/3, 0, 0, 4*Log[x], 0, 0, 
  -4*Log[x], 0, 0, Log[x], 0, (-10*Log[x])/3, -3*Log[x], 0, 0, 0, 0, 0, 0, 
  -3*Log[x] + 5*Log[1 + x], -Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-2*Log[1 + x], (-4*Log[1 + x])/3, 0, (16*Log[1 + x])/3, 0, 0, 
  8*Log[1 + x], 0, 0, -8*Log[1 + x], 0, 4*Log[1 + x], 0, 0, 
  (-8*Log[1 + x])/3, -6*Log[1 + x], 0, 0, 0, 0, 0, 0, 4*Log[1 + x], 
  -3*Log[x] + Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (8*Log[1 + x])/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  -4*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, -Log[x] + Log[1 + x], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 8*Log[1 + x], 
  (-16*Log[1 + x])/3, 0, 0, 0, 0, -2*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (2*Log[1 + x])/3, 0, 0, 0, 0, 8*Log[1 + x], (-16*Log[1 + x])/3, 
  0, 0, 0, -4*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*(Log[x] - Log[1 + x]), -2*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (4*(Log[x] - Log[1 + x]))/3, 0, 0, 0, 0, 16*(Log[x] - Log[1 + x]), 
  (-32*(Log[x] - Log[1 + x]))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -6*(Log[x] - Log[1 + x]), -3*Log[x] + 4*Log[1 + x], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, -4*(Log[x] - Log[1 + x]), 0, 
  16*(Log[x] - Log[1 + x]), -6*(Log[x] - Log[1 + x]), 
  (-16*(Log[x] - Log[1 + x]))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*Log[1 + x], 2*Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[x] + 2*Log[1 + x], -2*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -2*Log[1 + x], 0, 0, 6*Log[x] - 3*Log[1 + x], 
  (8*Log[1 + x])/3, -4*Log[1 + x], 0, 0, 0, -6*Log[1 + x], 6*Log[1 + x], 
  2*Log[1 + x], 0, 0, 0, 0, -3*Log[1 + x], -4*Log[1 + x], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -Log[1 + x], -3*Log[x] - Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(184*Log[x])/27, (68*Log[x])/27, (2*Log[x])/3, (224*Log[x])/9, 
  (4*Log[x])/3, (-112*Log[x])/9, 0, 0, 4*Log[x], (-40*Log[x])/3, 0, 0, 0, 
  -4*Log[x], 0, 0, 0, 0, 0, (2*Log[x])/3, (-8*Log[x])/3, -4*Log[x], 0, 0, 0, 
  0, 0, 0, 0, 0, -5*Log[x] + Log[1 + x], (2*Log[x])/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(16*(7*Log[x] - 4*Log[1 + x]))/9, (4*(-Log[x] + 13*Log[1 + x]))/9, 
  14*(Log[x] - Log[1 + x]), (80*(Log[x] - Log[1 + x]))/3, 
  -8*(Log[x] - Log[1 + x]), -16*(Log[x] - Log[1 + x]), 0, 0, 6*Log[x], 
  -16*(Log[x] - Log[1 + x]), 0, 0, 0, -12*Log[x], 0, 0, 0, 0, 0, 
  2*(Log[x] - Log[1 + x]), -8*(Log[x] - Log[1 + x]), 
  -4*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, -6*(Log[x] - Log[1 + x]), 
  -Log[x] + Log[1 + x], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[1 + x], (38*Log[x])/3 - 18*Log[1 + x], 0, 
  (22*Log[x])/3 - 18*Log[1 + x], 0, -24*(Log[x] - Log[1 + x]), 
  -16*Log[1 + x], 0, 0, 16*Log[1 + x], 0, 16*Log[1 + x], -8*Log[1 + x], 0, 
  (25*Log[x])/3 - 3*Log[1 + x], 2*Log[1 + x], 0, 0, 0, 0, 0, 
  -4*(Log[x] - Log[1 + x]), -8*Log[1 + x], (11*Log[x])/2 - (3*Log[1 + x])/2, 
  0, 0, 0, 0, 0, 0, 0, 0, -3*Log[x] + 2*Log[1 + x], 5*(Log[x] - Log[1 + x]), 
  0, 0, 0, 0, 0, 0, 0}, {(-13*Log[1 + x])/15, (-16*Log[1 + x])/5, 0, 
  (-122*Log[1 + x])/5, 0, (40*Log[1 + x])/3, -12*Log[1 + x], 0, 0, 
  (28*Log[1 + x])/5, 0, (58*Log[1 + x])/5, (-16*Log[1 + x])/5, 0, 
  Log[1 + x]/5, (11*Log[1 + x])/5, 0, 0, 0, 0, (24*Log[1 + x])/5, 
  4*Log[1 + x], (-14*Log[1 + x])/5, (-3*Log[1 + x])/5, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*Log[1 + x])/5, -3*Log[x] - Log[1 + x], 0, 0, 0, 0, 0, 0, 0}, 
 {(-39*Log[1 + x])/2, (-8*Log[x])/3 - (14*Log[1 + x])/3, 0, 
  (8*Log[x])/3 - (52*Log[1 + x])/3, 0, 0, -24*Log[1 + x], 24*Log[1 + x], 0, 
  22*Log[1 + x], 0, 22*Log[1 + x], -11*Log[1 + x], 0, 
  (20*Log[x])/3 + (2*Log[1 + x])/3, (3*Log[1 + x])/2, 0, 0, 0, 0, 0, 0, 
  -6*Log[1 + x], 4*Log[x] + (3*Log[1 + x])/2, 0, 0, 0, 4*Log[1 + x], 0, 0, 0, 
  0, 0, 0, -2*(Log[x] - Log[1 + x]), -5*Log[1 + x], 0, 0, 0, 0, 0}, 
 {(29*Log[x])/6 - (9*Log[1 + x])/2, (12*(Log[x] - Log[1 + x]))/5, 0, 
  (8*(5*Log[x] - 4*Log[1 + x]))/3, 0, 0, 28*Log[x] - 24*Log[1 + x], 
  (-40*(Log[x] - Log[1 + x]))/3, 0, -18*Log[x] + 14*Log[1 + x], 0, 
  -8*(Log[x] - Log[1 + x]), (27*Log[x])/5 - (22*Log[1 + x])/5, 0, 
  (-2*(4*Log[x] + Log[1 + x]))/3, (-3*Log[x])/2 - (3*Log[1 + x])/2, 0, 0, 0, 
  0, 0, 0, 2*Log[1 + x], (-8*Log[x])/5 + (3*Log[1 + x])/5, 0, 0, 
  (-24*(Log[x] - Log[1 + x]))/5, -4*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 
  (-2*(Log[x] - Log[1 + x]))/5, Log[x] - Log[1 + x], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*Log[x], 0, 0, 0, 0}, 
 {0, -4*(Log[x] - Log[1 + x]), 0, -12*(Log[x] - Log[1 + x]), 0, 
  16*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 
  -10*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 4*(Log[x] - Log[1 + x]), 0, 
  -5*(Log[x] - Log[1 + x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -10*(Log[x] - Log[1 + x]), 2*(Log[x] - Log[1 + x]), 0, 0, 
  -3*(Log[x] - Log[1 + x]), 0, 0, 0}, {(-4*(56*Log[x] - 17*Log[1 + x]))/9, 
  (-8*(8*Log[x] + Log[1 + x]))/9, -28*(Log[x] - Log[1 + x]), 
  (8*(13*Log[x] - 21*Log[1 + x]))/3, -8*(Log[x] - Log[1 + x]), 
  (-64*(Log[x] - Log[1 + x]))/3, 0, 0, -12*Log[x], 32*Log[x], 0, 
  8*Log[1 + x], -12*Log[1 + x], 24*Log[x] - 12*Log[1 + x], 
  20*Log[x] - (52*Log[1 + x])/3, -4*Log[1 + x], 0, 12*Log[1 + x], 0, 
  -4*(Log[x] - Log[1 + x]), 16*(Log[x] - Log[1 + x]), 0, -4*Log[1 + x], 
  10*Log[x] - 8*Log[1 + x], 8*Log[1 + x], 4*Log[1 + x], 0, 0, 0, 
  -8*(Log[x] - Log[1 + x]), 12*(Log[x] - Log[1 + x]), 
  -4*(Log[x] - Log[1 + x]), 0, 20*(Log[x] - Log[1 + x]), 0, 0, 0, 
  2*Log[1 + x], -3*(Log[x] - Log[1 + x]), -2*(Log[x] - Log[1 + x]), 
  2*Log[1 + x]}, {(4*(56*Log[x] - 17*Log[1 + x]))/9, 
  (8*(17*Log[x] - 8*Log[1 + x]))/9, 28*(Log[x] - Log[1 + x]), 
  (32*(-Log[x] + 3*Log[1 + x]))/3, 8*(Log[x] - Log[1 + x]), 
  (-32*(Log[x] - Log[1 + x]))/3, 0, 0, 12*Log[x], -32*Log[x], 0, 
  -8*Log[1 + x], 12*Log[1 + x], -12*(2*Log[x] - Log[1 + x]), 
  (-8*Log[1 + x])/3, 4*Log[1 + x], 0, -12*Log[1 + x], 0, 
  4*(Log[x] - Log[1 + x]), -16*(Log[x] - Log[1 + x]), 
  -8*(Log[x] - Log[1 + x]), 4*Log[1 + x], -2*Log[1 + x], -8*Log[1 + x], 
  -4*Log[1 + x], 0, 0, 0, 8*(Log[x] - Log[1 + x]), -12*(Log[x] - Log[1 + x]), 
  4*(Log[x] - Log[1 + x]), 0, 0, 4*Log[1 + x], 0, Log[1 + x], -6*Log[1 + x], 
  -2*Log[1 + x], -3*Log[x] - Log[1 + x], -2*Log[1 + x]}, 
 {(-26*(Log[x] - Log[1 + x]))/9, (124*Log[x])/3 - (332*Log[1 + x])/9, 
  -28*(Log[x] - Log[1 + x]), (208*(Log[x] - Log[1 + x]))/3, 
  4*(Log[x] - Log[1 + x]), -32*(Log[x] - Log[1 + x]), 
  (208*Log[x])/3 - 80*Log[1 + x], (128*Log[x])/9, 0, 
  40*(Log[x] - Log[1 + x]), 0, -140*Log[x] + 124*Log[1 + x], 
  46*Log[x] - 30*Log[1 + x], -18*(Log[x] - Log[1 + x]), 
  (-4*(Log[x] - Log[1 + x]))/3, 2*(Log[x] - Log[1 + x]), 
  16*(Log[x] - Log[1 + x]), -6*(Log[x] - Log[1 + x]), 
  -16*(Log[x] - Log[1 + x]), -4*(Log[x] - Log[1 + x]), 
  -8*(Log[x] - Log[1 + x]), -12*(Log[x] - Log[1 + x]), 
  2*(Log[x] - Log[1 + x]), -3*(Log[x] - Log[1 + x]), 
  -4*Log[x] - 4*Log[1 + x], -2*Log[x] - 6*Log[1 + x], 4*Log[x], 4*Log[x], 
  -4*(Log[x] - Log[1 + x]), -4*(Log[x] - Log[1 + x]), 
  6*(Log[x] - Log[1 + x]), 2*(Log[x] - Log[1 + x]), -4*(Log[x] - Log[1 + x]), 
  0, 2*(Log[x] - Log[1 + x]), 0, Log[x] - Log[1 + x], -Log[x] + Log[1 + x], 
  Log[x] - Log[1 + x], Log[x] - Log[1 + x], 0}};

